Disentangled Representations via Synergy Minimization

Scientists often seek simplified representations of complex systems to facilitate prediction and understanding. If the factors comprising a representation allow us to make accurate predictions about our system, but obscuring any subset of the factors destroys our ability to make predictions, we say that the representation exhibits informational synergy. We argue that synergy is an undesirable feature in learned representations and that explicitly minimizing synergy can help disentangle the true factors of variation underlying data. We explore different ways of quantifying synergy, deriving new closed-form expressions in some cases, and then show how to modify learning to produce representations that are minimally synergistic. We introduce a benchmark task to disentangle separate characters from images of words. We demonstrate that Minimally Synergistic (MinSyn) representations correctly disentangle characters while methods relying on statistical independence fail.

==> figs/synergy_examples.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    793197,      14336]
NotebookOptionsPosition[    789213,      14201]
NotebookOutlinePosition[    789565,      14217]
CellTagsIndexPosition[    789522,      14214]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[StyleBox["Examples of linear synergy", "Title"]], "Chapter",
 CellChangeTimes->{{3.693152914559168*^9, 3.6931529209334517`*^9}}],

Cell["\<\
Greg Ver Steeg, gregv@isi.edu, 2017
This notebook works out the details for a simple case of synergistic \
information contained in X1, X2 about Y.\
\>", "Text",
 CellChangeTimes->{{3.693228717023809*^9, 3.6932287633824787`*^9}, {
  3.693323208040007*^9, 3.6933232356187887`*^9}, {3.6933382294937553`*^9, 
  3.6933382349191113`*^9}}],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Start with some definitions", "Section"]], "Section",
 CellChangeTimes->{{3.693227492844084*^9, 3.693227495892097*^9}}],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Covariance matrix and constraints", "Subsection"]], \
"Subsection",
 CellChangeTimes->{{3.6932288498330383`*^9, 3.693228863544726*^9}}],

Cell["\<\
We have three random variables, X1, X2, Y. We denote expectations <x1 x2> = \
rx, <xi y>=ri.
The variables are assumed to have zero mean and unit variance. \
\>", "Text",
 CellChangeTimes->{{3.6932278322088747`*^9, 3.693227876150825*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"_Symbol", "\[Element]", "Reals"}]}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "All", " ", "variables", " ", "are", " ", "real", " ", "in", " ", "this", 
    " ", "notebook"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sigma", "[", 
   RowBox[{"r1_", ",", "r2_", ",", "rx_"}], "]"}], ":=", 
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "rx", "r1"},
     {"rx", "1", "r2"},
     {"r1", "r2", "1"}
    }], "\[NoBreak]", ")"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sigmax", "[", "rx_", "]"}], ":=", 
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "rx"},
     {"rx", "1"}
    }], "\[NoBreak]", ")"}]}]}], "Input",
 CellChangeTimes->{{3.69315279583605*^9, 3.693152906790266*^9}, {
  3.6931535016941423`*^9, 3.693153513423472*^9}, {3.6932277463747473`*^9, 
  3.693227825153187*^9}, {3.6932288346219378`*^9, 3.693228841145686*^9}, {
  3.6933198923381567`*^9, 3.6933199013460073`*^9}}],

Cell[BoxData[
 RowBox[{"_Symbol", "\[Element]", "Reals"}]], "Output",
 CellChangeTimes->{{3.693153502968685*^9, 3.6931535149856853`*^9}, 
   3.693227976983603*^9, 3.6932454555137053`*^9, 3.6932455494347067`*^9, 
   3.693245582405669*^9, 3.693245721932508*^9, 3.693246117496862*^9, 
   3.693246473225986*^9, 3.693246542201777*^9, 3.693246597056951*^9, 
   3.6932468208373737`*^9, 3.693248415970132*^9, 3.693252785469873*^9, 
   3.6932616720501966`*^9, 3.693308445160934*^9, 3.6933146917023783`*^9, 
   3.693319536823863*^9, 3.693319902278767*^9, 3.693320871348575*^9, 
   3.69332108670928*^9, 3.69332153230123*^9, 3.693338259455626*^9, {
   3.6938731242029867`*^9, 3.693873129523543*^9}, 3.694028038531889*^9}],

Cell[BoxData["\<\"/Users/gregv/Dropbox/corex_2017/synergy/Figs\"\>"], "Output",
 CellChangeTimes->{{3.693153502968685*^9, 3.6931535149856853`*^9}, 
   3.693227976983603*^9, 3.6932454555137053`*^9, 3.6932455494347067`*^9, 
   3.693245582405669*^9, 3.693245721932508*^9, 3.693246117496862*^9, 
   3.693246473225986*^9, 3.693246542201777*^9, 3.693246597056951*^9, 
   3.6932468208373737`*^9, 3.693248415970132*^9, 3.693252785469873*^9, 
   3.6932616720501966`*^9, 3.693308445160934*^9, 3.6933146917023783`*^9, 
   3.693319536823863*^9, 3.693319902278767*^9, 3.693320871348575*^9, 
   3.69332108670928*^9, 3.69332153230123*^9, 3.693338259455626*^9, {
   3.6938731242029867`*^9, 3.693873129523543*^9}, 3.6940280385830708`*^9}]
}, Open  ]],

Cell["\<\
Constraints: all variables are constrained so that r^2 <=1. But PSD of \
covariance also implies that rx is in the following range. Use Schur \
complement to see it. \
\>", "Text",
 CellChangeTimes->{{3.693228084998437*^9, 3.693228103581168*^9}, {
  3.693228205982636*^9, 3.693228218073628*^9}, {3.6932312274990473`*^9, 
  3.6932312326901817`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"schur", " ", "=", " ", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {"r1", "r2"}
          }], "\[NoBreak]", ")"}], ".", 
        RowBox[{"Inverse", "[", 
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"1", "rx"},
            {"rx", "1"}
           }], "\[NoBreak]", ")"}], "]"}], ".", 
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {"r1"},
           {"r2"}
          }], "\[NoBreak]", ")"}]}]}], ")"}], "[", 
     RowBox[{"[", 
      RowBox[{"1", ",", "1"}], "]"}], "]"}], "\[GreaterEqual]", " ", "0"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rxmin", "[", 
   RowBox[{"r1_", ",", "r2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"r1", " ", "r2"}], "-", 
   SqrtBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["r1", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["r2", "2"]}], ")"}]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rxmax", "[", 
   RowBox[{"r1_", ",", "r2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"r1", " ", "r2"}], "+", 
   SqrtBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["r1", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["r2", "2"]}], ")"}]}]]}]}]}], "Input",
 CellChangeTimes->{{3.6932281523044357`*^9, 3.6932281792480307`*^9}, {
  3.693228329785789*^9, 3.693228330042647*^9}, {3.693231274985096*^9, 
  3.693231392750095*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    SuperscriptBox["r1", "2"], "+", 
    SuperscriptBox["r2", "2"], "-", 
    RowBox[{"2", " ", "r1", " ", "r2", " ", "rx"}], "+", 
    SuperscriptBox["rx", "2"]}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    SuperscriptBox["rx", "2"]}]], "\[GreaterEqual]", "0"}]], "Output",
 CellChangeTimes->{{3.6932281546102867`*^9, 3.6932281797058907`*^9}, 
   3.693228417369153*^9, {3.693231366448771*^9, 3.6932313931694927`*^9}, 
   3.693245458423169*^9, 3.6932455496348457`*^9, 3.693245582477683*^9, 
   3.693245722129961*^9, 3.6932461177581253`*^9, 3.6932464734499283`*^9, 
   3.6932465424411907`*^9, 3.693246597261241*^9, 3.693246821030677*^9, 
   3.693248416157151*^9, 3.693252785574438*^9, 3.693261672221542*^9, 
   3.6933084453703947`*^9, 3.69331469187086*^9, 3.693319537036397*^9, 
   3.6933208716392384`*^9, 3.693321086911261*^9, 3.693321532542459*^9, 
   3.693338259756715*^9, 3.693873129719599*^9, 3.694028038739922*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Mutual information and synergy", "Subsection"]], \
"Subsection",
 CellChangeTimes->{{3.693228884197699*^9, 3.693228887277923*^9}}],

Cell["\<\
I(X;Y) = 1/2 log det sigma_x / det sigma. We need the following expression. \
\>", "Text",
 CellChangeTimes->{{3.69317396922042*^9, 3.693174021911099*^9}, 
   3.693227551387651*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"mi", "[", 
   RowBox[{"r1_", ",", "r2_", ",", "rx_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"1", "/", "2"}], 
   RowBox[{"Log", "[", 
    RowBox[{
     RowBox[{"Det", "[", 
      RowBox[{"sigmax", "[", "rx", "]"}], "]"}], "/", 
     RowBox[{"Det", "[", 
      RowBox[{"sigma", "[", 
       RowBox[{"r1", ",", "r2", ",", "rx"}], "]"}], "]"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"mi", "[", 
   RowBox[{"r1", ",", "r2", ",", "rx"}], "]"}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.693173344881158*^9, 3.693173359261724*^9}, {
  3.693173682339695*^9, 3.693173769818508*^9}, {3.693227555147505*^9, 
  3.6932276145530987`*^9}, {3.6932279173261757`*^9, 3.693227965237507*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"Log", "[", 
   FractionBox[
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["rx", "2"]}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["r1", "2"], "+", 
     SuperscriptBox["r2", "2"], "-", 
     RowBox[{"2", " ", "r1", " ", "r2", " ", "rx"}], "+", 
     SuperscriptBox["rx", "2"]}]], "]"}]}]], "Output",
 CellChangeTimes->{
  3.693227615067925*^9, {3.6932279659691973`*^9, 3.693227978830563*^9}, 
   3.693245461792388*^9, 3.6932455497750072`*^9, 3.6932455825340023`*^9, 
   3.693245722257712*^9, 3.693246117898013*^9, 3.693246473589052*^9, 
   3.693246542570363*^9, 3.693246597393435*^9, 3.693246821163485*^9, 
   3.6932484162888317`*^9, 3.693252785636149*^9, 3.6932616723572693`*^9, 
   3.693308445505043*^9, 3.693314691999476*^9, 3.693319537176509*^9, 
   3.693320871779163*^9, 3.6933210870449467`*^9, 3.693321532687999*^9, 
   3.693338259885394*^9, 3.693873129895833*^9, 3.694028038869426*^9}]
}, Open  ]],

Cell["\<\
We need to find the minimum of this quantity over rx for our definition of \
Synergy (actually a lower bound on Synergy, when compared to the Griffith & \
Koch definition). \
\>", "Text",
 CellChangeTimes->{{3.6932289126441*^9, 3.693228956690927*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"minmi", "[", 
    RowBox[{"r1_", ",", "r2_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"NMinimize", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"mi", "[", 
         RowBox[{"r1", ",", "r2", ",", "rx"}], "]"}], ",", 
        RowBox[{"rx", " ", "\[LessEqual]", " ", 
         RowBox[{"rxmax", "[", 
          RowBox[{"r1", ",", "r2"}], "]"}]}], ",", 
        RowBox[{"rx", "\[GreaterEqual]", 
         RowBox[{"rxmin", "[", 
          RowBox[{"r1", ",", "r2"}], "]"}]}]}], "}"}], ",", "rx"}], "]"}], 
    "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], " ", "\[IndentingNewLine]", " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "Also", " ", "called", " ", "the", " ", "Union", " ", "information", " ",
       "by", " ", "Griffith"}], " ", "&"}], " ", "Koch"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"argminmi", "[", 
    RowBox[{"r1_", ",", "r2_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"NMinimize", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"mi", "[", 
         RowBox[{"r1", ",", "r2", ",", "rx"}], "]"}], ",", 
        RowBox[{"rx", " ", "\[LessEqual]", " ", 
         RowBox[{"rxmax", "[", 
          RowBox[{"r1", ",", "r2"}], "]"}]}], ",", 
        RowBox[{"rx", "\[GreaterEqual]", 
         RowBox[{"rxmin", "[", 
          RowBox[{"r1", ",", "r2"}], "]"}]}]}], "}"}], ",", "rx"}], "]"}], 
    "[", 
    RowBox[{"[", 
     RowBox[{"2", ",", "1", ",", "2"}], "]"}], "]"}]}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"synergy", "[", 
   RowBox[{"r1_", ",", "r2_", ",", "rx_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"mi", "[", 
    RowBox[{"r1", ",", "r2", ",", "rx"}], "]"}], "-", 
   RowBox[{"minmi", "[", 
    RowBox[{"r1", ",", "r2"}], "]"}], "  ", 
   RowBox[{"(*", 
    RowBox[{"lower", " ", "bound", " ", "on", " ", "synergy"}], 
    "*)"}]}]}]}], "Input",
 CellChangeTimes->{{3.693234208766513*^9, 3.693234215153482*^9}, {
  3.693234254272152*^9, 3.6932342963165417`*^9}, {3.6932343732785883`*^9, 
  3.693234400100893*^9}, {3.693234522568749*^9, 3.693234574607798*^9}, {
  3.6933169372413473`*^9, 3.693317013316049*^9}, {3.6933471559576273`*^9, 
  3.69334715649817*^9}}],

Cell["\<\
Next we define the conditional independence measure of synergy\
\>", "Text",
 CellChangeTimes->{{3.693873103186173*^9, 3.693873116480639*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"S", "[", 
   RowBox[{"r1_", ",", "r2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"r1", "^", "2"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"r1", "^", "2"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"r2", "^", "2"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"r2", "^", "2"}]}], ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s1", "[", 
   RowBox[{"r1_", ",", "r2_", ",", "rx_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"r1", ",", "r2"}], "}"}], "}"}], ".", 
   RowBox[{"Inverse", "[", 
    RowBox[{"sigmax", "[", "rx", "]"}], "]"}], ".", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "r1", "}"}], ",", 
     RowBox[{"{", "r2", "}"}]}], "}"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sb", "[", 
   RowBox[{"r1_", ",", "r2_", ",", "rx_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"r1", "/", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"r1", "^", "2"}]}], ")"}]}], ",", 
      RowBox[{"r2", "/", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"r2", "^", "2"}]}], ")"}]}]}], "}"}], "}"}], ".", 
   RowBox[{"sigmax", "[", "rx", "]"}], ".", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"r1", "/", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"r1", "^", "2"}]}], ")"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"r2", "/", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"r2", "^", "2"}]}], ")"}]}], "}"}]}], 
    "}"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c", "[", 
   RowBox[{"r1_", ",", "r2_", ",", "rx_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "/", "2"}], 
    RowBox[{"Log", "[", 
     RowBox[{"1", "+", 
      RowBox[{"S", "[", 
       RowBox[{"r1", ",", "r2"}], "]"}]}], "]"}]}], "-", 
   RowBox[{
    RowBox[{"1", "/", "2"}], 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", 
      RowBox[{"s1", "[", 
       RowBox[{"r1", ",", "r2", ",", "rx"}], "]"}]}], "]"}]}], " ", "-", 
   RowBox[{
    RowBox[{"S", "[", 
     RowBox[{"r1", ",", "r2"}], "]"}], "/", "2"}], "+", " ", 
   RowBox[{
    RowBox[{"sb", "[", 
     RowBox[{"r1", ",", "r2", ",", "rx"}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"S", "[", 
         RowBox[{"r1", ",", "r2"}], "]"}]}], ")"}]}], ")"}]}]}]}]}], "Input",
 CellChangeTimes->{
  3.693873476162484*^9, {3.693873578104693*^9, 3.693873587578939*^9}}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Plots of synergy", "Section"]], "Section",
 CellChangeTimes->{{3.693228687176362*^9, 3.693228696592537*^9}}],

Cell[CellGroupData[{

Cell["Example plots of MI and S", "Subsection",
 CellChangeTimes->{{3.693227518883294*^9, 3.693227525203219*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"n2", "[", 
    RowBox[{"x_", ",", 
     RowBox[{"p_:", "2"}]}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"ToString", "[", 
      RowBox[{"NumberForm", "[", 
       RowBox[{
        RowBox[{"N", "[", "x", "]"}], ",", "p"}], "]"}], "]"}]}], "}"}]}], 
  " ", 
  RowBox[{"(*", 
   RowBox[{"Used", " ", "for", " ", "labeling", " ", "ticks"}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"r1", "=", 
      RowBox[{"1", "/", "2"}]}], ",", 
     RowBox[{"r2", "=", 
      RowBox[{"3", "/", "4"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"mi", "[", 
        RowBox[{"r1", ",", "r2", ",", "rx"}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Evaluate", "[", 
        RowBox[{"minmi", "[", 
         RowBox[{"r1", ",", "r2"}], "]"}], "]"}], ",", "\[IndentingNewLine]", 
       
       RowBox[{"Evaluate", "[", 
        RowBox[{"synergy", "[", 
         RowBox[{"r1", ",", "r2", ",", "rx"}], "]"}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"c", "[", 
        RowBox[{"r1", ",", "r2", ",", "rx"}], "]"}]}], "\[IndentingNewLine]", 
      "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"rx", ",", 
       RowBox[{"rxmin", "[", 
        RowBox[{"r1", ",", "r2"}], "]"}], ",", 
       RowBox[{"rxmax", "[", 
        RowBox[{"r1", ",", "r2"}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"rxmin", "[", 
            RowBox[{"r1", ",", "r2"}], "]"}], " ", "-", " ", "0.01"}], ",", 
          "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "2"}], "}"}]}], "}"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Thickness", "[", "0.01", "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"Axes", "\[Rule]", "None"}], ",", "\[IndentingNewLine]", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<\!\(\*SubscriptBox[\(\[CapitalSigma]\), \(12\)]\)\>\"", ",", 
          "Large"}], "]"}], ",", 
        RowBox[{"Style", "[", 
         RowBox[{"\"\<Information (bits)\>\"", ",", "Large"}], "]"}]}], 
       "}"}]}], ",", " ", "\[IndentingNewLine]", 
     RowBox[{"FrameStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", 
        RowBox[{"FontSize", "\[Rule]", "16"}], ",", 
        RowBox[{"FontFamily", "\[Rule]", "\"\<Helvetica\>\""}]}], "]"}]}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"FrameTicksStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"FontSize", "\[Rule]", "14"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"FrameTicks", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Automatic", ",", " ", "None"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"n2", "[", 
             RowBox[{"rxmin", "[", 
              RowBox[{"r1", ",", "r2"}], "]"}], "]"}], ",", 
            RowBox[{"-", "1"}], ",", " ", 
            RowBox[{"-", "0.5"}], ",", " ", "0", ",", 
            RowBox[{"n2", "[", 
             RowBox[{"3", "/", "8"}], "]"}], ",", "0.5", ",", 
            RowBox[{"n2", "[", 
             RowBox[{"argminmi", "[", 
              RowBox[{"r1", ",", "r2"}], "]"}], "]"}], ",", "1"}], "}"}], ",",
           "None"}], "}"}]}], "}"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"Epilog", "\[Rule]", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"\"\<(a)\>\"", ",", 
            RowBox[{"FontSize", "\[Rule]", "16"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"rxmin", "[", 
              RowBox[{"r1", ",", "r2"}], "]"}], "+", "0.15"}], ",", "0.2"}], 
           "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"\"\<(b)\>\"", ",", 
            RowBox[{"FontSize", "\[Rule]", "16"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"argminmi", "[", 
              RowBox[{"r1", ",", "r2"}], "]"}], "+", "0.05"}], ",", "0.2"}], 
           "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"Thickness", "[", "0.005", "]"}], ",", "Dashed", ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Line", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"rxmin", "[", 
               RowBox[{"r1", ",", "r2"}], "]"}], "+", "0.1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"rxmin", "[", 
               RowBox[{"r1", ",", "r2"}], "]"}], "+", "0.1"}], ",", "2"}], 
            "}"}]}], "}"}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"Line", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"argminmi", "[", 
              RowBox[{"r1", ",", "r2"}], "]"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"argminmi", "[", 
              RowBox[{"r1", ",", "r2"}], "]"}], ",", 
             RowBox[{"minmi", "[", 
              RowBox[{"r1", ",", "r2"}], "]"}]}], "}"}]}], "}"}], "]"}]}], 
       "\[IndentingNewLine]", "}"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"\"\<I(X;Y)\>\"", ",", "Large"}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{"\"\<U(X;Y)\>\"", ",", "Large"}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{"\"\<S(X;Y)\>\"", ",", "Large"}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{"\"\<C(X;Y)\>\"", ",", "Large"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.7", ",", "0.65"}], "}"}]}], "]"}]}]}], 
    "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{"\"\<syn_plot.pdf\>\"", ",", "%"}], "]"}]}], "Input",
 CellChangeTimes->{{3.693262086986601*^9, 3.69326215017402*^9}, {
   3.693262193770887*^9, 3.6932622507541733`*^9}, {3.693262349337503*^9, 
   3.693262398712727*^9}, {3.693262553835561*^9, 3.693262569890193*^9}, {
   3.693262650851532*^9, 3.693262828146*^9}, {3.69330846440202*^9, 
   3.693308465137829*^9}, {3.693308513167391*^9, 3.693308757552044*^9}, {
   3.6933088225632133`*^9, 3.693308834518733*^9}, 3.6933089343499002`*^9, {
   3.693308974760068*^9, 3.693309028480517*^9}, {3.693309059043927*^9, 
   3.693309067275571*^9}, {3.69331687019873*^9, 3.693316872398253*^9}, {
   3.693317148915896*^9, 3.6933171849583807`*^9}, {3.6933173450761623`*^9, 
   3.6933173454262238`*^9}, {3.693317426687601*^9, 3.693317680648222*^9}, {
   3.693317762814643*^9, 3.693317789165874*^9}, {3.6933180279468107`*^9, 
   3.693318030280792*^9}, {3.693318082277492*^9, 3.693318173549406*^9}, {
   3.6933182122226353`*^9, 3.69331821263717*^9}, {3.693318306371467*^9, 
   3.693318330612732*^9}, {3.693318397765792*^9, 3.693318400539948*^9}, {
   3.693318554960443*^9, 3.693318557839916*^9}, {3.693318596335926*^9, 
   3.693318712951334*^9}, {3.693318809643936*^9, 3.693318815138899*^9}, {
   3.693318849290833*^9, 3.693318870009523*^9}, {3.6933193195493107`*^9, 
   3.693319321811068*^9}, {3.693338430177518*^9, 3.693338451944229*^9}, {
   3.6933384990256443`*^9, 3.693338573261469*^9}, {3.693347305482183*^9, 
   3.693347357196948*^9}, {3.693873145529274*^9, 3.693873208215242*^9}, {
   3.694028008320026*^9, 3.694028014259831*^9}}],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{}, {}, 
     {RGBColor[0.368417, 0.506779, 0.709798], Thickness[0.01], Opacity[1.], 
      LineBox[CompressedData["
1:eJw12Xk0VP//B3ApZakIH0lSijbRokjJk7K0KlGhlCwllRJZQklCC0mRfSci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       "]]}, 
     {RGBColor[0.880722, 0.611041, 0.142051], Thickness[0.01], Opacity[1.], 
      LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ/fiV3CaroJP7+Yxb5quV3LI/ZrBj4umHx+H8VWWB
hTGFx+B84beHvzYFHYbzn5+esnVmxgE4X7pWLmOJ1G44f5355PdyL7bA+bpt
nbc/262D87vc37zZs3UhnH8y4epj4zmtcP7Lq/JmHf4d9jD+7Bms//e2LYLz
BWdxMt9UXQfnyy0zbjM7ugXOf7cyiaH88y44vzjvVePr6ANwvu/c5H1iNYfh
/BALY5sFvcfg/I9ZS+oss07C+a82Xf19tuUMnF85aYVtUdZ5OH/TYdm7HO4X
4Xz7EqE97RcvwfnTPoTX9jlegfPnlP+9PenCVTg/99RnGXnX6wj3BE+ti9p0
A2H/s2m1k+1uwflebi/jQjbchvMjN8y+K+R4F86vC/hZ03DqHpxvfi/4/y6Z
B3B+m+Ttvi2PEfzdu7r4i+Y+hPN/f+tXaA9+BOdPsnBlkJZ8DOfzPVC6WHQR
wX/Us6HAc+YTRHzNT2N8EvwUzo/3LVK6xvUMzq9m0BNyv4jg10gKfa7ueg7n
XzFftkg/+AXC/R/7H1lJvITzGwQWCXNdQPAVTFOEI6a/gvOX7vdjyQp8Deeb
Pe1rvcz+BpFeBOqv7j6L4L9eMF0so+0tnH9pbX9i9VsEf+eu9jV9Ie/gfAAp
0nw0
       "]]}, 
     {RGBColor[0.560181, 0.691569, 0.194885], Thickness[0.01], Opacity[1.], 
      LineBox[CompressedData["
1:eJw12Xc8lf//P/CTKDMjb0myUinJKpI6T5VVMqJEVGZEkZG9ScqulOxNVghZ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       "]]}, 
     {RGBColor[0.922526, 0.385626, 0.209179], Thickness[0.01], Opacity[1.], 
      LineBox[CompressedData["
1:eJw12Xk4VO/7B/CxVioJSUJDkgpJZStzS1kSEiqVZC0J2bKUNJYku1IJWQtF
kmxZOmMfa4PIbixZZ8bIkkJ9n/n8rt+55p/X9b6f5Txz5jznXCNhfdvYjh2H
Dvb/PjjdbXH8mf1kDPd/h8ZU/IpfbAcZG1u1ptjf+AfCdstcW8lkjF3O17Kq
6C/oHFwMjygnYwVSX2ytBP+C5+85AZ6PZCxL5EDTXr81+BYxI8ERT8Z6U6oO
1N9eBQ6zyawHkWQsXjvZav/iCihK/ji4GkDGihrE6jL8VyC6aFB98RYZk33q
QV/K+QMYsa/G1ZKMTUY2WD7X+wMMve4zDFMypv9YjtlH+w0GQ22XJtTJWAkv
0x9T/w2+b1upNopkrFlt8kDezDLkuDfdoEqTMVrhyqnJxGXgWV97p2cLGZNa
byGtsn4Z6hRKYpqG6zG9+YXcqdUlWPxTIKzbVY9925n03RlbAqnaj8k1jfVY
UNb2mM7AJQi4lP2+4lM9Fq5/3bx36xJAQFLDh4f1mLN/EFFNYxGc9ROMZO/W
Y6sHCAKKWxYhSSjue5ZzPSZ+peix1dACrL6L+ZF6sR6zNde+KR+4ACUdQWyx
++qxkaNujbu+z8PEK/8QPvF6TDOwSsk5dx6E7P22RPCj+RTUzj8PngePVS+x
4JU6rL21Qvu86jwc2nNL1bulDrtuOdaUl/kT3nmeczV3rcM8VucsPNPmIEjD
ZuOwbR0mElSIK/Gfg6s8d97YmdVh+LtmnGFWc8CXFNfjDHWYke4MsV1yDrxq
h074b67D+mtSHF2ymXBK0Jk/420t1l+fuPVx+iyIDz7I2f+qFtNv3cGW6DIL
vzJjtD9E12LC5rK7bAmz8O5Y4d0Sr1rM/HzkVbZ+Bmy1WR1p1KrFxqKNMn6J
M2DwY+in2eEaTN/wCBZGokHJvUQDj84aTNTrKE7oBQ1itHInlsk1WIhNaM9O
Zxqc6mnbyZ5Xg2mcFPsWJUaDbNyOIEG/GozyO3Osw38GvM9mmqqK1GB523Z/
Gbo6DQL06sUA42qMVB+WGH1xEiIVqo36tKsx2bqhgdfHJoHHoyr78LFqzFS1
+fbCrknArZCsxnajel/lfyemJoCx/kuL1mIVJvrLS/GB3wSQpUrerI+rwgQF
Fcs68sfhvnnO+ciBSiyo+sRNVcIPWE7Ozhtvq8QuBMZHG8n8AI/RdxuhrhIb
7/oiG8n/Axwc3lbO5lZiMlGzU3cnxsDMO0PuHLESK+E+8Wfz0zFQjE3hEtxd
idnif/eXM0dhoim28KU9Cfu7MGDytnoE8gsjX8heJWFCNAHrPfkj4Jsc4oOd
I2HjnNrnylJGgN/dV/2HGgnD03DNh/1G4LiIba3CZhJWE/pL1UhtBCTarr+L
ssEwhs20JHvxMHjwvJ6aWazAgt7sv9tCosKGwRfvtw5VYPrX5X2F8qmQ9DHM
VZlcgRG7txa6pVOhwcz9d0B8BRbiXSdpG0wF8UzNDSJQgS3ZNTpLG1CBfHJY
RjekHBNevsLYVD4EO++L278WKcMSKXsJ7sKDwG103LiXrQxjWp6ywq8NAFPy
8nG+qVIs5LaPBXN4AGrIz/h8i0sxUmFv1a/sAXAW3PzZxLQUW+/keD3xxACQ
slc2cER+xvD8sU5s7v1g29udbcVWgqm0PpwLovWC4fulZy8mizH7Eo8m3s5e
UCEKElu+FmMK1oT2TxW9sFnayFQ1qRhbmDyZaBjVC0Wu9at8x4oxo/0unysP
98KGDUUGJI8ijDMjKNDDvwdylZ/Oik8WYGTvLGK3fDf0r4VdWaUUYCQnvxtN
O7thQ01Qfc/nAozy4qtW2/pusDXyTI4NK8AW8H5u20a/w86bl87yHCzATKdE
LXzjvkNI/K4Pi3c+YdH68j+yub+D9Vq2czNHPhYys2rRM9sJcsGP++YJuZiL
FY3rErMDFLd+/de6KRdjdvvdZ6d2gEqioNS73vcYyXXbg7KvHaCZn+xo6fke
s48cqb/yoQPMBgvXmt/nYMJrIltMbndAkNLIrgzRbIz8aOe/DT/boX9czdbs
TyZGvpt8hpe9HUJ1aLTywlTM7KOedbQuBZpvicoFBKVillyjW2uOUWBLtL6T
jkkqNnnkxkP2gxSI7c6htzFTMJWbjUHJ2yiQfNOJMX4gBZNZJ8D5se4r2G8f
GJI49QpTKGPqe7F9hfLk4R8Noi8wvm9WWZMPW6DBsnP0cOJDbFLIX6GgthEY
YU7zQWNBWN69K5qH8xtBsJiLo0s2CKN+OeBLSmoEi81Kkt4VAZhls6MCl3cj
jLvLVXpXPMCMSv+IKh1oBFXpvNLHmh5of+o4tz+2AXBvTZ6kxWsBZUTGkN2F
DFOdu5RCzoaAQpH25h79OhDNU14sFHoMlLaPPPhjdWAYerZgdOAxmH0rUvPY
Vwf5hAeK4BgGcdEPcKe46+Bu5qD8UkgkCF+9TX5AqoWH5a0CilZPYH3X05yr
yrWwLTJiU0p8HDCdJA9ZyddAQhzXv4rgNOhWa/Y8AFWwNX4DR8+eXOCbKWuQ
l/gC4hmHg5VqC4AksTiT1FYCjLfWOK/5UqC2OmVtp38Cd+dp/5krJLC8MfG4
YnMeyJv0yzvakwA/tXMkfPUDTCu39tE8kOuNZQsGPoAlW/5RRgQJqF+8/mmm
fADDWJ8pJkYC4qSEgqX0B9hfuv7c0u5K0GjPtIhQygUq1148Gw3ZJuXO5es5
YPDK5ouQbzVoiPJtx7O9hdK+y2PmIdWAM3s1nzWRBdIixjzpsdVAOvs582Rr
Fvx9rnHh4PtqsHwa4ZybkAW50WIMnUGUuwtZmilnAW/QdzEfjRrQoNapLrpm
AsXhzP0+zlrA8YZ/2LLwBkxVDh9PiagD0nat++R96SC+djyV/2Ud4FR7TtO2
pcNUpTb3w9coL45LF2NPB78zlyk3y1C+R2ksqzcNsiz8bQ9PobxHZ8QyPA1W
gr6G152qB43VDqlzP1Mhre3WAG2lHlL0iGbc5BSYc3jtp+rQAES3wjuDiq+A
T+ElJd0TeSv3/GfeV6CwGCHJG4ium00Haj9OJ4LLA6+6kQSUR3ErLKUlAvOp
Hm94SwNo4H/HUwSRy5mvBhUagZjBUYmtxQODV70i8BfyV0uTfWNxMJ3fudIS
1Aw48vrly7hnYP+3P9w2uhlIz6IHesZiYfz0mNhKQjMQm61ynBtiYZT6E2Q+
IZdaUXuexEI/L19QwHAzaOzsSCyUjoVWB71NyoQWIN7rNL1r/BTyJTHRlF8t
oDGqef/35xhQcK57r8TRiubDO7A7NQZyP7cQWniRS525bUJiINuo3/LPnlbA
+T97uutiDLz2+/3a1BRZ0iUrejEanvceltvwEdUfvHLxjFI0+DzJUndz+Ao4
Ca6MtogI0B+ML8N5IWu8YCNejQD8/gjVqEDk9TyV5nIRQK50PZqTiHyWuDO1
JRyE5tTkxluRr9/basIXDr2Z13nf76AAjiuCrJcUCl7cv9fwfsgTUk/Z+x+B
pezP4/ZByLXjRRc/PgI945l7H0IpQKRk9nQHPwLxpIHf6i+Qfyl1WCg+grqj
VYuX81A923S8V1gwCNqF0WNHkIMeNDVrPYT8arGB9TptgOPO6A7tDQCP5y+7
FQ2QlY/jZgoDQOnmtm/mJshfzD3dYwKgjHdzU9415Mdnt6zpBkDNpdUSM2/k
xFX1uc/+0DnbG5v1FtnGm8MonQjLO+P0dTe1A85UWfWP9H0oZQjouvEjv9Po
ezLhC76VUScThZHVv573zvIFthuP1JhSyI5hVvsO+AJPvqdMnDrypOcn/JF7
IKp7nnPSGTnvVtAZUx8AD/7yR23Imh2ilOY7oBC6/bvOd+Sk3k234u+AZIro
z3UDyDuWqFr2d4CzWVomZBLZ7QC1lPMONO4+FhvyD1lj3VSyhgeYdtg4Ppbr
ANynM/Una9zAQbFQNOwxcl63Te3CbTDXLVU+E4XM8G1NT74NBhaY8cZnyCFn
R1f1bqPxG0LCUpDNfjmLpzvD4vDAQlgxcqxbs8glJyDGcLeE/0AeuTbZ1ecA
z5kX70ee+AY43y5t02PXIT+4PbJRB3kTLcF81g5aRQ1SuA2Rzd69nE23A+7T
mtV+l5FVlLsLeO3AK1V2w213VvtC++JpGzAzZnt29g2yRyjxTrkVeEzeywjL
ZuVvlQV8rCDab6m4/iPykxNNKkpWQH430wtfkPFOPSL5lqDC0YVX+I7M15p5
y/Ia7Ch4l8O3oRNwlrf9ToZdASW9PV/0tyDnmUkab7sCxtTkryHbkPXD9t1K
uQyhm579xEkih+hsK/t8Cf7YPlCZU2O19zNrWL4IvdtMa9ockZf7t5plmcJS
dmvnZnfklAbPcU1T4Nc8PXHaBzmrdN/dQRPQcybwVD1EnmQezxM2gbI6GaP8
JGQjufuGL89Botda3xMKskzTG/HnBjBhxLbZrguZJPS+b0kfFPdzEZT7kb2r
hi5e0oeG/k0pfROs/Gp/2O4zsHRC1FbqH8tRvd+adcFo0zFaoVwXOj+Gib/b
KUj4QRALOYxMdNVZZpyE8S+ahpdVkbuZo9JOJ+G+q17e31PIpJiTb5014V3X
JQ8dc2Qjn5GjwRrAmeq92h2KHK3VLsCrBmfv+splRyNrzASEqqtCvAnR4v5z
VvtqRWsXFTjEHUKSSENOURM4RFUCi1svghw+s3KNp0cmD8PbUwmFxzFkF2wh
XvEwLIglj/PWIluecbpCVIQwSobuJwoy8/DxiT2HoORo0abVCVZ/xtp7FOWA
Y0upeiud5XBB29UDYDhZ4Zwyj4zje366ZT/8iK+lnPrHOt9cXvZAGeDHdcZG
CH1H18f6tD/qUmDR0117TRSZuqlFQ303vM3vXzokiUxiBuFPSoKG3ZhZlxzL
C/gMazw4Nc6L7tJCxvEuqA7vgGijuzzf9Fg+hk0aCUNBF245xAiZ6J0u3yIE
qyObO35eYeXpX91nBAB/M5aUaYWsQdrnFMEPJ2dFcs1vsKxXOXdsK4Su7H1c
58aqF22VuL8Zcv1zPe95s1x35MyejdC27qitgh/L+e/cx9eDsKAmxD9mOTj8
3SdOOB5Plj0bxbKW/XuMHa7hz4pwPmP5p2LcGA4yZM0XnVJYfmgk9vMPoTF/
ZEQyg+XzFLG2XwS6yk3K92yWNwSShhcIfNhsRfhHlhW2/dn9k3BEyzP7RDHL
uj5+B2cJZk2rcUvlLG9y3XB3muB7LjA4u4rlu2l+e8cJKd83eFiSWR7Lq1ce
IVRfjbba1srykdeJ5wcI46NCZxs7WCYnLuO+E3gcXh1/0MPyKs7LtY0gz9y9
/8gQy3wXvhs0EIw9322fGmNZ5sh5zUqC56oCV9I0y6T6XcRCwsuA4p/GzP/c
jYlkEsrXE6jrlv6z7M/cJwRqZE1L+QrLuOtrRrcInNvOlLmydbOMGxdUJexN
aMuSXvefVYuPBhL0JMye921imfhh3cZkgnPmYGA0/38ODJXNIzyRs3PVEmaZ
0mqXXkYo+jRj8UeMZSpmKlBL6FV10/+w+z/TOntbCGvYsqrtPpZ1aUyBbwS8
9oO9Ow6yXC7Cv9ZDONXMta31CMtZYGxKJdgbh7MHqrFMFoONY4Twbn6msgbL
iY1quycJeRYvB2haLP+9q5BII3SM7WpKPcPyVClXGZMgMiebsfEiy3yWW6SX
CASvT09J5iy/WBGS+k2wWlP1v2PN8vBue+NVQtYGHfMhJ2Sio+JQMhs0R7Wc
jnVn5Z6JFx9wAHObqfJpH5Y1Q6ieXKAsacX/KYhV/6xtS+4GuJw18e9GKCv3
UMihbwQ/eWe6aDQrrxLQ0uKFOrV75OAEVp5gIJu0FUxNnvldzmd5/aMvUtsh
7VKMdVgJq37RzqhWGOauRWiXf2EZbzvpLgKRjg95xZuQSTc8xVfEoP7hnaTh
UZaNOzK6JUEo3DWAf5pljqgB6m6wfeJ0/SST5Q1qG5lSgEu2k3+zynKRg9bu
vaBWcv6L/bYe1L/z6MaBAxDy5Vzay53IKZvLKaJy0FVjENwogazhXEO0kQf3
Ni1DWXnk6Hij1gAFyJk+OjirjYz/U21geBh2iQn99fRGzjvkqB6qCs67+Ucy
/ZBxca5SVmpQvo+3rjuIVT8yeOfYMTBT4o5Ui2FZDM7/OQ5Pzi6J/X3LGv9j
no8Rut8GdKk/7ENWeLscrnsKjEPaJYqGkXVdt8h+PQWpka1cExPI1Db8vYta
QEioa9FdYI3fO7fXSRu8Coqubtrci/Yv+vNPObowPf78/lMCMn67s6GvAdgr
iPpfPoWcd81hjt8QfvikBknoIfOVW67PNgTqppywD+eRcbKnY4bOQpdi5csm
R5bPH+OUOwdVfjOFHAnIUrv0ZRtNIF5Ig+H+C5nY5OUdeQmELWvn1NaQPRpc
2piX4NlbvUU2jj60n7gPUU0uQ/Tx86tRvMj6/wolRa9AsLUDT84eltl8Dhaa
g1turPSYCTLtXlY2pyXoaU9ZmOYhf/uVmJBoAz+3jJm9KELOyfSQG7SB+J5B
495y5HjDAhm8Lcw4ftO2bEA2f3zkyhtbCH+KyTuOIO+XrsgtQM8j1Gd/AwX7
AVenacU5cQOM72kmffJGbnV05493hD+n1OOW/JDvzjiXTDpCGq/KE9WHyKes
deuUnWA+VS4Yi0Emazns+O4EsWRh56Z3yM2Rmokit6Fr26z6aD9y0r+ch70u
cCkvYYD/xADaz6ZtMhLcoVd6R6yKDnJR8cUXZHe4/Oq5noUBcuSlxs+L7mAe
GlP89hJybJTYUyMPsLB9FKPhhhzsJPxi/R2wFnbXck5HvvvbYdjfExyJeu8b
uAYB91H9mMNLH/Az+u1LbBwE4qtn18bkiCDPgzM5TkG+0Gwfq0uEwWrufcud
qF5KrvySDRHUlQU7bw+jXNlEQ+olEVbFDspdW0b5jsDiEi5/uDtjO6AuPYSe
P1yODY34g2cwRX3Ffwi9T9VbS74PBOVBk3+lolTA+VAtovwfQfCOvsiCUWS6
e5/xvWgoKw3d4vZqGHChWOaXpGewshSFf2QyAkSHR9SP5gnwREULt3PHKOBj
3voMKKUCL1Wyza1tFIiZoteuzL6GkfA8l9Mvx0Dj9P0K3XtvISH5OtuYyQ8g
KqW1nNTOhWsGbpJdPONAjHQo2tvwEe7h5Pl12pCNhtKvbykE3x388/dCJ4C0
uVCV+1kJLN2kVCZFTKD3BY8i9zclcLs0MroyegIsnxn/miksAesrG+XXvZgA
hSdli6tdJaDzivPmk/QJyPOYP5a24zPwS/wazCqfAGpIwjRn6mfIkulv7GRM
AL7xvtWjklL4ppyRdtBkEvAUqnvJ5gooHXzz9eSFScAZNJZO4Ssg+eGb1YuX
JoHZPLpu35EKcOh4fYF4Ddn62Wrb5QrA3U7nabs1CaTXc4ZfsypALiPFzS1o
EijKTPYQnS8QLJigWViI6gm5mb7RGCjPRY2oCU/BetEfF9/tr4QCVdNdIjun
wCXTihpxtBIUA4TNf4tNAf7hVs67GpUgK5DaWbx7CkgJGwwcL1QC/mg++cjB
KSCqRamVBlQCj8+3XHntKchaqvLjHqiEftyOe5IeKBftnaiIq4JLpweK2bym
wLJS93fL6yroikldoPpMQUkNh9lkXhVQJPc7Jz+YgslzeseON1RB7aljVqJh
U5CnUnnO+k8V5IZc1RFKQ/OtCZwvtKgGIl+aAA8F1b+Ill04WAP8O1LP7O2Y
AqZgwFwMoQbeSKQEnuqaApXsQ04EgxpoVEya9+ufAiPnCGa1Qw0Ino/vmJ+c
AvuVhI1BGTWQ9fLJ0wG2adDFtcUw8bVoPoECHw9PA+WpYeZpyTqwPhBwplVp
Glw0v+UsKtbB4mH/wBnVaSDtYTtUcLIORLQezO/RmAZqPOPkTbs6sL1xryNe
H5l0O6r4bR0sZ7s/DbKbhpCCEiqXUj1aP1sBsxfTgNPOHQ+xIIPe0N4rGvHT
wBcXsv6xCxk8Hs+kybyaBubX3wOvAshAHnBT/J02DQrsgTrcmWRwCfY/F587
DSkHNrztYpKh8ntSVH/tNAhPbaxPCGkA67s9G60WpiGON7CRvbERwqVemZz+
NQ15jkYDc4ONUNRqmXDoDxrv9ZvilflG4Nk9uZ8dNwOTdi45luJN8Klp6XT6
xhmgKv/Y5enRBJxigiE/JGdAd5q9h0u6Gd5ghpwO51Ce6/zxRUoLHCeZvDtp
OgMacfoHR0paoJ1kZiR2cQbtF37Dhm0t8LfSOpFijnKr6b3R7K1gVuN5RNl+
BkiZxZfLrrcCT0OSLeeDGTATFh/DKX0F53ZGTVLODFCUeh97+lCAs2PewfsD
qn9FaBEOoUB8xzKfcf4MdDuO3mx/ToH6b+xXuUpmYNWBIyu8gAL470KLt6pn
oORIqqrUHAXa+wh7VHtR+y30MZHbbaD0I/Jhxzoa4EOLrFSI7TDyplV6hocG
RHb5nv6n7RBxnZfMzksDjTDsVlZmO4xNRPAoCtJA5c7ieNHXdng6HR4VjadB
wcDVHkyiA5izoS8NVGlQQm3g+NfSAYl5jWp2x2nw+sqmrgtjHaDjytPvCzQg
kXn/Dv7pgKSfj8VztGgw5rCRI1DmGxgshqTzGNMgzt4zRC74G7z7E/y+3gHl
dy3qCs90woWyOsMhJxp4Cyz73LLrBDZfbuaSC+pvuYzD4kEnmK09VJT2ooFU
a9PZtU+dsA73sDgokAZGfcnDgO8CW67AyhOJNPR8cn8G4/oO4nwPOstaaOh+
pRxjtbkHrNwCg5MoNHCM952MRM8tr789UvbvQPX9B2SEjHrgwMvol9o9NDAN
sMtQie0BFcm0q21jNLC32vNpBd8L547U/hhfQevVnjrNa9gHsc8bnjf8pcHk
kpbe+zt90L3copPDRodJl28N1a/6wKKi663rOuTehUjr2T5w0J50WuWnQ3ef
T25OXD8EmW1c2rqfDpy1lc4DaJ+qL92SuSBLB2IEXZSgNAg8YoJm3w/SQffR
k2taNwYhZli0NPEoHVJUiwIvNA1CkoO8394TdMAdqFX4mTAEw82KB3lO0WGM
q/HDYtsQSB1UptK06UCyOWJvyUmF7HnQzNenA4+0wAvL41Qo8T3HrW5GB6Pk
lv33P1JhZfB88a4rdPA0Ic6MfaUC4cRle3YLOpC7dbjqGFSo5bJprLehw1Lx
6BxOfhjaIz0ijW/ToY77oubn/GGYSXkhZB9MB8q6zLys7hEwtprNS3lMh2X8
uvntXKNQKqFzpiccrcfG8N0eiqMQkrb0QO8pmv+v5N+C0aMg9fr8lGwKHZqt
DzqvXRyDMNv3gXbpqD89h4Su8DH4KcUlnpRBhzin+820qjGofFNgvOU9HcS1
ih9xHP4BFpkC5XOf6aBUuyrgLDUOtTduXdhfQYf8fSU/vtiOg6xMNdOahNb3
81XxxoxxWMly2/OtDn0f2TsO2yhMgPXNRmxTI+rfwNZe3HsCGvdJXtZqQeuN
27nGqJyAuHdtkUUddAg/P72dYD4J/xz27ZvtooNCuyx5OWcSrh/wr97bS4cj
e1YSTuCm4GiOwnIclQ4L9S8O8H+Ygvb3UVb36Kh9YnH7PcUZUHWeWPnEpAMz
T7HSLnEGUuThOW2eDh4SZucd0e/09gdG49U/dDi++Zrj2jwNum5r2z1fo4NM
kmrIYRc6EBSS/rXiGHC8Xf/X0BwdNn00OKKxjgGcYT26t9bNgrvrm1ZvHgaI
hk50XEichd5Da/YfNzPg8oN/ybdEmaD505Rjmo8BSWMLxu3OTPS+n/NKUpAB
XRKmAg21TOBz51S5sp0B1j9dyxsk5sD7sHn7UxEGsMs/XrEKnAPtgo3ruCQY
sPryevqWyz/hvYdNqroUA4qsakkdlJ8geLTsmOdeBpRmC6skG82D7yJ/V+5+
BjhMBOCbe+dhtNDBZUIO9de/v3+d6wLoeVbx4A8x4O+FV3tcti1CvpLIG7Mj
DLjOzoX70rgIO365Qowymq9r4eVHsUtALG7oaVBjwP4Pzo8yvX7BhJeEBzuB
AbLu8V/pd5fBUMWH99gJBhAO731kkvUbCpcpWe6nGLCkcNLm7JYVEP0sczJH
hwG9SV4vGxpWIdCHODCmxwCZ3bsemaz/ByaHGJpDZxjw///3/w8ajqLM
       "]]}}, 
    InsetBox[
     TemplateBox[{
      StyleBox["\"I(X;Y)\"", Large, StripOnInput -> False],StyleBox[
       "\"U(X;Y)\"", Large, StripOnInput -> False],StyleBox[
       "\"S(X;Y)\"", Large, StripOnInput -> False],StyleBox[
       "\"C(X;Y)\"", Large, StripOnInput -> False]},
      "LineLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.18]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.18]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.18]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.18]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.18]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.18]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.18]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.18]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.368417, 0.506779, 0.709798]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.01`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.880722, 0.611041, 0.142051]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.01`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.560181, 0.691569, 0.194885]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.01`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.6150173333333333, 0.25708400000000003`, 
                    0.13945266666666667`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.922526, 0.385626, 0.209179]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.922526, 0.385626, 0.209179]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.922526, 0.385626, 0.209179], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.01`", "]"}]}], "]"}]}], "}"}],
            ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"\"Column\"", ",", 
                 RowBox[{"{", 
                   RowBox[{"Automatic", ",", "5"}], "}"}]}], "}"}]}]}], 
         "]"}]& )], Scaled[{0.7, 0.65}], ImageScaled[{0.5, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{False, False},
   AxesLabel->{None, None},
   AxesOrigin->{0, 0},
   DisplayFunction->Identity,
   Epilog->{
     InsetBox[
      FormBox[
       StyleBox["\"(a)\"", FontSize -> 16, StripOnInput -> False], 
       TraditionalForm], {-0.047821961869479956`, 0.2}], 
     InsetBox[
      FormBox[
       StyleBox["\"(b)\"", FontSize -> 16, StripOnInput -> False], 
       TraditionalForm], {0.7166666666666667, 0.2}], 
     Thickness[0.005], 
     Dashing[{Small, Small}], 
     LineBox[{{-0.09782196186948, -1}, {-0.09782196186948, 2}}], 
     LineBox[{{0.6666666666666666, -1}, {0.6666666666666666, 
       0.41333928659223396`}}]},
   Frame->{{True, True}, {True, True}},
   FrameLabel->{{
      FormBox[
       StyleBox["\"Information (bits)\"", Large, StripOnInput -> False], 
       TraditionalForm], None}, {
      FormBox[
       StyleBox[
       "\"\\!\\(\\*SubscriptBox[\\(\[CapitalSigma]\\), \\(12\\)]\\)\"", Large,
         StripOnInput -> False], TraditionalForm], None}},
   FrameStyle->Directive[
     AbsoluteThickness[1], FontSize -> 16, FontFamily -> "Helvetica"],
   FrameTicks->{{Automatic, None}, {{{
        NCache[
        Rational[3, 8] + 
         Rational[-1, 8] 21^Rational[1, 2], -0.19782196186947998`], 
        FormBox["\"-0.2\"", TraditionalForm]}, {-1, 
        FormBox[
         RowBox[{"-", "1"}], TraditionalForm]}, {-0.5, 
        FormBox[
         RowBox[{"-", "0.5`"}], TraditionalForm]}, {0, 
        FormBox["0", TraditionalForm]}, {
        NCache[
         Rational[3, 8], 0.375], 
        FormBox["\"0.38\"", TraditionalForm]}, {0.5, 
        FormBox["0.5`", TraditionalForm]}, {0.6666666666666666, 
        FormBox["\"0.67\"", TraditionalForm]}, {1, 
        FormBox["1", TraditionalForm]}}, None}},
   FrameTicksStyle->Directive[FontSize -> 14],
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   Method->{
    "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
     AbsolutePointSize[6], "ScalingFunctions" -> None},
   PlotRange->{{-0.20782196186948, 1}, {0, 2}},
   PlotRangeClipping->True,
   PlotRangePadding->{{0, 0}, {0, 0}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{{}, {}, {
        Directive[
         Opacity[1.], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6], 
         Thickness[0.01]], 
        Line[CompressedData["
1:eJw12Xk0VP//B3ApZakIH0lSijbRokjJk7K0KlGhlCwllRJZQklCC0mRfSci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         "]]}, {
        Directive[
         Opacity[1.], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6], 
         Thickness[0.01]], 
        Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ/fiV3CaroJP7+Yxb5quV3LI/ZrBj4umHx+H8VWWB
hTGFx+B84beHvzYFHYbzn5+esnVmxgE4X7pWLmOJ1G44f5355PdyL7bA+bpt
nbc/262D87vc37zZs3UhnH8y4epj4zmtcP7Lq/JmHf4d9jD+7Bms//e2LYLz
BWdxMt9UXQfnyy0zbjM7ugXOf7cyiaH88y44vzjvVePr6ANwvu/c5H1iNYfh
/BALY5sFvcfg/I9ZS+oss07C+a82Xf19tuUMnF85aYVtUdZ5OH/TYdm7HO4X
4Xz7EqE97RcvwfnTPoTX9jlegfPnlP+9PenCVTg/99RnGXnX6wj3BE+ti9p0
A2H/s2m1k+1uwflebi/jQjbchvMjN8y+K+R4F86vC/hZ03DqHpxvfi/4/y6Z
B3B+m+Ttvi2PEfzdu7r4i+Y+hPN/f+tXaA9+BOdPsnBlkJZ8DOfzPVC6WHQR
wX/Us6HAc+YTRHzNT2N8EvwUzo/3LVK6xvUMzq9m0BNyv4jg10gKfa7ueg7n
XzFftkg/+AXC/R/7H1lJvITzGwQWCXNdQPAVTFOEI6a/gvOX7vdjyQp8Deeb
Pe1rvcz+BpFeBOqv7j6L4L9eMF0so+0tnH9pbX9i9VsEf+eu9jV9Ie/gfAAp
0nw0
         "]]}, {
        Directive[
         Opacity[1.], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6], 
         Thickness[0.01]], 
        Line[CompressedData["
1:eJw12Xc8lf//P/CTKDMjb0myUinJKpI6T5VVMqJEVGZEkZG9ScqulOxNVghZ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         "]]}, {
        Directive[
         Opacity[1.], 
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[1.6], 
         Thickness[0.01]], 
        Line[CompressedData["
1:eJw12Xk4VO/7B/CxVioJSUJDkgpJZStzS1kSEiqVZC0J2bKUNJYku1IJWQtF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         "]]}}}, {
     DisplayFunction -> Identity, AspectRatio -> GoldenRatio^(-1), 
      Axes -> {False, False}, AxesLabel -> {None, None}, AxesOrigin -> {0, 0},
       DisplayFunction :> Identity, Epilog -> {
        Text[
         Style["(a)", FontSize -> 16], {-0.047821961869479956`, 0.2}], 
        Text[
         Style["(b)", FontSize -> 16], {0.7166666666666667, 0.2}], 
        Thickness[0.005], 
        Dashing[{Small, Small}], 
        Line[{{-0.09782196186948, -1}, {-0.09782196186948, 2}}], 
        Line[{{0.6666666666666666, -1}, {0.6666666666666666, 
          0.41333928659223396`}}]}, Frame -> {{True, True}, {True, True}}, 
      FrameLabel -> {{
         Style["Information (bits)", Large], None}, {
         Style["\!\(\*SubscriptBox[\(\[CapitalSigma]\), \(12\)]\)", Large], 
         None}}, FrameStyle -> Directive[
        AbsoluteThickness[1], FontSize -> 16, FontFamily -> "Helvetica"], 
      FrameTicks -> {{
        Automatic, 
         None}, {{{
          Rational[3, 8] + Rational[-1, 8] 21^Rational[1, 2], 
           "-0.2"}, -1, -0.5, 0, {
           Rational[3, 8], "0.38"}, 0.5, {0.6666666666666666, "0.67"}, 1}, 
         None}}, FrameTicksStyle -> Directive[FontSize -> 14], 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
        AbsolutePointSize[6], "ScalingFunctions" -> None}, 
      PlotRange -> {{-0.20782196186948, 1}, {0, 2}}, PlotRangeClipping -> 
      True, PlotRangePadding -> {{0, 0}, {0, 0}}, 
      Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[
         Opacity[1.], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6], 
         Thickness[0.01]], 
        Directive[
         Opacity[1.], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6], 
         Thickness[0.01]], 
        Directive[
         Opacity[1.], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6], 
         Thickness[0.01]], 
        Directive[
         Opacity[1.], 
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[1.6], 
         Thickness[0.01]]}, {
        Style["I(X;Y)", Large], 
        Style["U(X;Y)", Large], 
        Style["S(X;Y)", Large], 
        Style["C(X;Y)", Large]}, LegendMarkers -> None, LabelStyle -> {}, 
       LegendLayout -> {"Column", {Automatic, 5}}]], {0.7, 0.65}, 
     Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{{3.69331757760061*^9, 3.693317595581646*^9}, {
   3.693317641024344*^9, 3.693317682510306*^9}, {3.6933177701003027`*^9, 
   3.693317791421815*^9}, 3.6933180321891613`*^9, 3.693318179679776*^9, 
   3.693318214521756*^9, 3.693318332912755*^9, 3.6933184022074537`*^9, {
   3.6933185899540052`*^9, 3.693318600657517*^9}, {3.693318648948558*^9, 
   3.69331871485647*^9}, 3.69331887846609*^9, 3.693319323764928*^9, 
   3.693319542485224*^9, 3.693321101407527*^9, 3.693321540514064*^9, {
   3.6933382446837187`*^9, 3.693338266257986*^9}, 3.6933384542408867`*^9, {
   3.693338519659238*^9, 3.693338574955756*^9}, {3.693347311853895*^9, 
   3.693347359370397*^9}, 3.693873213959359*^9, 3.693873850436202*^9, 
   3.6940280408125553`*^9}],

Cell[BoxData["\<\"syn_plot.pdf\"\>"], "Output",
 CellChangeTimes->{{3.69331757760061*^9, 3.693317595581646*^9}, {
   3.693317641024344*^9, 3.693317682510306*^9}, {3.6933177701003027`*^9, 
   3.693317791421815*^9}, 3.6933180321891613`*^9, 3.693318179679776*^9, 
   3.693318214521756*^9, 3.693318332912755*^9, 3.6933184022074537`*^9, {
   3.6933185899540052`*^9, 3.693318600657517*^9}, {3.693318648948558*^9, 
   3.69331871485647*^9}, 3.69331887846609*^9, 3.693319323764928*^9, 
   3.693319542485224*^9, 3.693321101407527*^9, 3.693321540514064*^9, {
   3.6933382446837187`*^9, 3.693338266257986*^9}, 3.6933384542408867`*^9, {
   3.693338519659238*^9, 3.693338574955756*^9}, {3.693347311853895*^9, 
   3.693347359370397*^9}, 3.693873213959359*^9, 3.693873850436202*^9, 
   3.694028041463009*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["3D Shadow Diagrams", "Subsection"]], "Subsection",
 CellChangeTimes->{{3.6933227964136543`*^9, 3.6933227974127007`*^9}, {
  3.69332289439855*^9, 3.693322898582272*^9}}],

Cell[CellGroupData[{

Cell["Visualization routines", "Subsubsection",
 CellChangeTimes->{{3.693340706259658*^9, 3.693340707611763*^9}, {
  3.693340742835619*^9, 3.6933407458667297`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"pellipse", "[", 
   RowBox[{"r1_", ",", "r2_", ",", "rx_", ",", "u_", ",", "v_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Inverse", "[", 
    RowBox[{"CholeskyDecomposition", "[", 
     RowBox[{"Inverse", "[", 
      RowBox[{"sigma", "[", 
       RowBox[{"r1", ",", "r2", ",", "rx"}], "]"}], "]"}], "]"}], "]"}], ".", 
   
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Sin", "[", "u", "]"}], 
      RowBox[{"Cos", "[", "v", "]"}]}], ",", 
     RowBox[{
      RowBox[{"Sin", "[", "u", "]"}], 
      RowBox[{"Sin", "[", "v", "]"}]}], ",", 
     RowBox[{"Cos", "[", "u", "]"}]}], "}"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"projectedellipse", "[", 
   RowBox[{"r1_", ",", "r2_", ",", "rx_", ",", "u_", ",", "v_", ",", 
    RowBox[{"proj_:", "3"}]}], "]"}], ":=", 
  RowBox[{"Insert", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Inverse", "[", 
      RowBox[{"CholeskyDecomposition", "[", 
       RowBox[{"Inverse", "[", 
        RowBox[{
         RowBox[{"sigma", "[", 
          RowBox[{"r1", ",", "r2", ",", "rx"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"DeleteCases", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", "proj"}], "]"}], 
           ",", 
           RowBox[{"DeleteCases", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", "proj"}], 
            "]"}]}], "]"}], "]"}], "]"}], "]"}], "]"}], ".", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Sin", "[", "u", "]"}], 
         RowBox[{"Cos", "[", "v", "]"}]}], ",", 
        RowBox[{
         RowBox[{"Sin", "[", "u", "]"}], 
         RowBox[{"Sin", "[", "v", "]"}]}], ",", 
        RowBox[{"Cos", "[", "u", "]"}]}], "}"}], "[", 
      RowBox[{"[", 
       RowBox[{"DeleteCases", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", "proj"}], "]"}], 
       "]"}], "]"}]}], ",", "0", ",", "proj"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eps", "=", "1.5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"shadow", "[", 
   RowBox[{"r1_", ",", "r2_", ",", "rx_"}], "]"}], ":=", 
  RowBox[{"Show", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ParametricPlot3D", "[", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"pellipse", "[", 
          RowBox[{"r1", ",", "r2", ",", "rx", ",", "u", ",", "v"}], "]"}], 
         "+", "eps"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"projectedellipse", "[", 
          RowBox[{"r1", ",", "r2", ",", "rx", ",", "u", ",", "v", ",", "3"}], 
          "]"}], "+", 
         RowBox[{"{", 
          RowBox[{"eps", ",", "eps", ",", "0"}], "}"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"projectedellipse", "[", 
          RowBox[{"r1", ",", "r2", ",", "rx", ",", "u", ",", "v", ",", "2"}], 
          "]"}], "+", 
         RowBox[{"{", 
          RowBox[{"eps", ",", "0", ",", "eps"}], "}"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"projectedellipse", "[", 
          RowBox[{"r1", ",", "r2", ",", "rx", ",", "u", ",", "v", ",", "1"}], 
          "]"}], "+", 
         RowBox[{"{", 
          RowBox[{"0", ",", "eps", ",", "eps"}], "}"}]}]}], 
       "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"u", ",", "0", ",", "Pi"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"v", ",", "0", ",", 
        RowBox[{"2", "Pi"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Ticks", "\[Rule]", "None"}], ",", "\[IndentingNewLine]", 
      RowBox[{"BaseStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"FontSize", "\[Rule]", "22"}], ",", " ", "Bold"}], "}"}]}], 
      ",", 
      RowBox[{"PlotLabel", "\[Rule]", 
       RowBox[{"Style", "[", 
        RowBox[{
         RowBox[{"\"\<S(X;Y)=\>\"", "<>", 
          RowBox[{"ToString", "[", 
           RowBox[{"NumberForm", "[", 
            RowBox[{
             RowBox[{"synergy", "[", 
              RowBox[{"r1", ",", "r2", ",", "rx"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"3", ",", "2"}], "}"}]}], "]"}], "]"}], "<>", 
          "\"\< bits\>\""}], ",", " ", 
         RowBox[{"FontSize", "\[Rule]", "32"}]}], "]"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"Green", ",", "Gray", ",", "Gray", ",", "Gray"}], "}"}]}], 
      ",", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"2", "eps"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"2", "eps"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"2", "eps"}]}], "}"}]}], "}"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"ViewPoint", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2.5", ",", "3"}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "Large"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Mesh", "\[Rule]", "False"}], ",", 
      RowBox[{"Boxed", "\[Rule]", "True"}]}], "\[IndentingNewLine]", "]"}], 
    ",", " ", "\[IndentingNewLine]", 
    RowBox[{"Graphics3D", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Texture", "[", 
        RowBox[{"Rasterize", "[", 
         RowBox[{
          RowBox[{"Text", "[", 
           RowBox[{"\"\<\!\(\*SubscriptBox[\(\[Rho]\), \(1\)]\)=\>\"", "<>", 
            RowBox[{"ToString", "[", 
             RowBox[{"InputForm", "[", "r1", "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"RasterSize", "\[Rule]", "150"}], ",", 
          RowBox[{"ImageSize", "\[Rule]", "150"}]}], "]"}], "]"}], ",", 
       RowBox[{"EdgeForm", "[", "White", "]"}], ",", 
       RowBox[{"Polygon", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"eps", ",", "0", ",", 
             RowBox[{"2", "eps"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0.1", ",", "0", ",", 
             RowBox[{"2", "eps"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0.1", ",", "0", ",", 
             RowBox[{
              RowBox[{"5", "/", "3"}], "eps"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"eps", ",", "0", ",", 
             RowBox[{
              RowBox[{"5", "/", "3"}], "eps"}]}], "}"}]}], "}"}], ",", 
         RowBox[{"VertexTextureCoordinates", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}]}], "]"}]}], "}"}], 
     "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Graphics3D", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Texture", "[", 
        RowBox[{"Rasterize", "[", 
         RowBox[{
          RowBox[{"Text", "[", 
           RowBox[{"\"\<\!\(\*SubscriptBox[\(\[Rho]\), \(2\)]\)=\>\"", "<>", 
            RowBox[{"ToString", "[", 
             RowBox[{"InputForm", "[", "r2", "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"RasterSize", "\[Rule]", "150"}], ",", 
          RowBox[{"ImageSize", "\[Rule]", "150"}]}], "]"}], "]"}], ",", 
       RowBox[{"EdgeForm", "[", "White", "]"}], ",", 
       RowBox[{"Polygon", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "eps", ",", 
             RowBox[{"2", "eps"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0.1", ",", 
             RowBox[{"2", "eps"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0.1", ",", 
             RowBox[{
              RowBox[{"5", "/", "3"}], "eps"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "eps", ",", 
             RowBox[{
              RowBox[{"5", "/", "3"}], "eps"}]}], "}"}]}], "}"}], ",", 
         RowBox[{"VertexTextureCoordinates", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}]}], "]"}]}], "}"}], 
     "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Graphics3D", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Texture", "[", 
        RowBox[{"Rasterize", "[", 
         RowBox[{
          RowBox[{"Text", "[", 
           RowBox[{
           "\"\<\!\(\*SubscriptBox[\(\[CapitalSigma]\), \(12\)]\)=\>\"", "<>", 
            RowBox[{"ToString", "[", 
             RowBox[{"NumberForm", "[", 
              RowBox[{"rx", ",", 
               RowBox[{"{", 
                RowBox[{"3", ",", "2"}], "}"}]}], "]"}], "]"}]}], "]"}], ",", 
          
          RowBox[{"RasterSize", "\[Rule]", "150"}], ",", 
          RowBox[{"ImageSize", "\[Rule]", "150"}]}], "]"}], "]"}], ",", 
       RowBox[{"EdgeForm", "[", "White", "]"}], ",", 
       RowBox[{"Polygon", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"eps", ",", 
             RowBox[{"2", "eps"}], ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0.1", ",", 
             RowBox[{"2", "eps"}], ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0.1", ",", 
             RowBox[{
              RowBox[{"5", "/", "3"}], "eps"}], ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"eps", ",", 
             RowBox[{
              RowBox[{"5", "/", "3"}], "eps"}], ",", "0"}], "}"}]}], "}"}], 
         ",", 
         RowBox[{"VertexTextureCoordinates", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}]}], "]"}]}], "}"}], 
     "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Graphics3D", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<\!\(\*SubscriptBox[\(X\), \(1\)]\)\>\"", ",", 
           RowBox[{"FontSize", "\[Rule]", "32"}], ",", " ", "Bold", ",", 
           "Black"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"eps", ",", 
           RowBox[{"2.4", "eps"}], ",", "0"}], "}"}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<\!\(\*SubscriptBox[\(X\), \(2\)]\)\>\"", ",", 
           RowBox[{"FontSize", "\[Rule]", "32"}], ",", " ", "Bold", ",", 
           "Black"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2.4", "eps"}], ",", "eps", ",", "0"}], "}"}]}], "]"}], 
       ",", "\[IndentingNewLine]", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<Y\>\"", ",", 
           RowBox[{"FontSize", "\[Rule]", "32"}], ",", " ", "Bold", ",", 
           "Black"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"2.4", "eps"}], ",", "eps"}], "}"}]}], "]"}]}], "}"}], 
     "]"}]}], "\[IndentingNewLine]", "]"}]}]}], "Input",
 CellChangeTimes->{{3.693340547890771*^9, 3.693340557426944*^9}, {
  3.693340628411159*^9, 3.693340631040185*^9}, {3.693340666992564*^9, 
  3.693340727581873*^9}, {3.693340773917015*^9, 3.693340811562768*^9}, {
  3.693341035890066*^9, 3.693341036001649*^9}, {3.6933412768489857`*^9, 
  3.693341464153695*^9}, {3.694028017917941*^9, 3.694028023387569*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Static", "Subsubsection"]], "Subsubsection",
 CellChangeTimes->{{3.693322901862097*^9, 3.693322902574459*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"r1", "=", 
      RowBox[{"1", "/", "2"}]}], ",", 
     RowBox[{"r2", "=", 
      RowBox[{"3", "/", "4"}]}], ",", 
     RowBox[{"rx", "=", 
      RowBox[{"argminmi", "[", 
       RowBox[{
        RowBox[{"3", "/", "4"}], ",", 
        RowBox[{"1", "/", "2"}]}], "]"}]}]}], "}"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"shadow", "[", 
    RowBox[{"r1", ",", "r2", ",", "rx"}], "]"}]}], "\[IndentingNewLine]", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{"\"\<shadow2.pdf\>\"", ",", "%"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"r1", "=", 
      RowBox[{"1", "/", "2"}]}], ",", 
     RowBox[{"r2", "=", 
      RowBox[{"3", "/", "4"}]}], ",", 
     RowBox[{"rx", "=", 
      RowBox[{
       RowBox[{"rxmin", "[", 
        RowBox[{
         RowBox[{"3", "/", "4"}], ",", 
         RowBox[{"1", "/", "2"}]}], "]"}], "+", "0.1"}]}]}], "}"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"shadow", "[", 
    RowBox[{"r1", ",", "r2", ",", "rx"}], "]"}]}], "\[IndentingNewLine]", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{"\"\<shadow1.pdf\>\"", ",", "%"}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.693239294064897*^9, 3.693239311235894*^9}, {
   3.693239368900219*^9, 3.6932393722991867`*^9}, {3.6932394209972754`*^9, 
   3.693239423348037*^9}, {3.6932394622296247`*^9, 3.693239513825221*^9}, {
   3.693240322364565*^9, 3.693240355305005*^9}, {3.693240397310256*^9, 
   3.693240398623838*^9}, {3.693240513655891*^9, 3.69324053168648*^9}, {
   3.693240582011182*^9, 3.693240591705367*^9}, {3.693242941012993*^9, 
   3.693243134495915*^9}, {3.6932431810431967`*^9, 3.6932432388477583`*^9}, {
   3.693245255442449*^9, 3.69324530285115*^9}, {3.6932455119534273`*^9, 
   3.6932455283357*^9}, {3.693245631841331*^9, 3.693245632046281*^9}, {
   3.6932457061774693`*^9, 3.693245706423258*^9}, {3.693246130122747*^9, 
   3.693246131408823*^9}, {3.6932462765704613`*^9, 3.693246279921832*^9}, {
   3.693246465041634*^9, 3.6932464652275467`*^9}, {3.693246524118945*^9, 
   3.693246571881693*^9}, 3.693246827597424*^9, {3.693246865940855*^9, 
   3.693246900887339*^9}, {3.693247751944233*^9, 3.693247766446903*^9}, {
   3.6932483879817457`*^9, 3.6932485275656977`*^9}, {3.693248810427845*^9, 
   3.693248936802301*^9}, {3.693252601729217*^9, 3.693252662783119*^9}, {
   3.6932527202758207`*^9, 3.693252728499654*^9}, {3.693252764956997*^9, 
   3.693252879314877*^9}, {3.693253207939296*^9, 3.693253228431263*^9}, {
   3.6932579575882273`*^9, 3.693257958092394*^9}, {3.693258182944133*^9, 
   3.693258193166233*^9}, {3.6932583390374727`*^9, 3.693258363041542*^9}, {
   3.69325839309554*^9, 3.6932584092664423`*^9}, {3.6932614790683737`*^9, 
   3.6932615074089327`*^9}, {3.693261549800365*^9, 3.693261559751581*^9}, {
   3.693261630275157*^9, 3.693261660205049*^9}, {3.693308268455711*^9, 
   3.693308283141617*^9}, {3.69330839764856*^9, 3.693308429586183*^9}, {
   3.693309148982296*^9, 3.693309234027503*^9}, {3.693314060211337*^9, 
   3.693314099817635*^9}, {3.693314154056233*^9, 3.693314182942322*^9}, {
   3.693314213058601*^9, 3.69331422468159*^9}, {3.693314294480772*^9, 
   3.693314353895548*^9}, {3.6933144499378023`*^9, 3.693314483119792*^9}, {
   3.6933145590546503`*^9, 3.693314573197464*^9}, {3.693314625955791*^9, 
   3.6933146353316174`*^9}, {3.693314679547957*^9, 3.693314681810493*^9}, {
   3.6933148047391253`*^9, 3.693314874095481*^9}, {3.6933151089954243`*^9, 
   3.6933151722065487`*^9}, {3.693315230169826*^9, 3.693315316798312*^9}, {
   3.69331537892041*^9, 3.693315431919776*^9}, {3.693315522526862*^9, 
   3.693315533446024*^9}, {3.6933157104801893`*^9, 3.693315881301475*^9}, {
   3.693316223387586*^9, 3.693316321150929*^9}, {3.6933163777295837`*^9, 
   3.693316526665538*^9}, 3.6933166111411867`*^9, {3.6933166643156443`*^9, 
   3.6933168129972878`*^9}, {3.693316844808127*^9, 3.6933168509599752`*^9}, {
   3.693317914841034*^9, 3.693317963897051*^9}, {3.693318006586484*^9, 
   3.6933180072971783`*^9}, {3.693318900237224*^9, 3.693319064761222*^9}, {
   3.693319112616054*^9, 3.693319128181841*^9}, {3.693319223073193*^9, 
   3.693319232679544*^9}, {3.6933192846792107`*^9, 3.693319287843677*^9}, {
   3.693319611392345*^9, 3.693319634227738*^9}, {3.693320622008089*^9, 
   3.693320704078516*^9}, {3.69333861999984*^9, 3.693338659491414*^9}, {
   3.693338689944758*^9, 3.693338697727549*^9}, {3.69333884108846*^9, 
   3.693338878966201*^9}, {3.6933389743896503`*^9, 3.693339151344473*^9}, {
   3.693339190498756*^9, 3.693339267575018*^9}, {3.693339305574843*^9, 
   3.6933393307971563`*^9}, {3.693339530329094*^9, 3.6933395667080517`*^9}, {
   3.693339600310759*^9, 3.69333973452672*^9}, {3.6933398100069523`*^9, 
   3.6933398764457293`*^9}, {3.693339951680945*^9, 3.6933399996405907`*^9}, {
   3.693340126077942*^9, 3.6933401300441103`*^9}, {3.693340184322712*^9, 
   3.693340307542642*^9}, {3.6933405688617*^9, 3.6933406002233753`*^9}, {
   3.6933406972778177`*^9, 3.693340722459549*^9}}],

Cell[BoxData[
 Graphics3DBox[{GraphicsComplex3DBox[CompressedData["
1:eJxcnHk8VO/7/2eRhBCRnZIQ2aIouk5KZI+shUJIkVKJtAllSdqESBtZyhYl
oZSopJBCKWNnbDP2bWZ+4/39dc7p4x+Px/W4H+fc53lf53Ut931mpdsR6wMk
AoHgwUMgkNn/3wweE2H/Qw4TFv5IyAfWwh8ZMS1g3SJsIiIKblcNz7QQkZjU
23Ppn8nInGvEjn51EnL3tIxPpxcRoRtLrVTTJiNylwSSHZpJSNnO0uddeQTk
gn9Eg/pWEtLuyrelX4GMqGyRDtt7mgV8IdGqffMEhGe5yZcUCTJidD7XpEuL
AZItP8nqdCZMCUnKLi8kIU4RT1tvZc+CyfV5oWNX52Bqra/FmUkiohOba0kg
TMN/02X/b/gkJbJnkIAMZhWU++yegBe+5MEr/uMwZ/EygWcHC+5u6t0uWTMK
3Wvk57/y0eFx9SIZkt08kD6dnn4YRoMP/A2GrryDYLRu+Q1L1RkYvfhpwFdv
CJj6PUV6cz0gptpgcnxqAlp0vrQf20cFpDXq9DblTrggX6f17Oco2NfkqvMk
9UHdhfvLPGopMN7SrUIg0IC0AJfQB+3/zZMCb6fnxRY4x759xIXn3LZmHXfs
ESJy8M9Mxo69JJRzq/3+4t2JJISxrceg15OEcnZOvH73gB8Zoay28nGUIaGc
w9fy3l/WRUZKyE8er48kIn85W1aWax0bJyPBib+9GdkE5C9nQt2YVNFdMpIT
NleULM9COetO8cyt6SUhNqs9ec7fnkc5t0ZMCM3/ICJIJiHh6JcZlPNb+3rN
n6cJiNnQaI3m8CTKeWQvsdv6CwNMbhS9y5EYRzm/2iWacNBpFpBpXmfZ03SU
c6vUZVXTD5Pg4NS/PXTvMMo5i09Z6ovhGLiWOparp1FRztP0mfULnGN4bqzC
c5602i+6wJl76w1+PGd/c82tuvZEZG91/SPF9xhnawuns50HSYjmnfFG7/Vk
lPNZi9RJnbVkpHFphYOuIRnlTDi9Pf9mLBmpDNh1oWiGhHJuzmO6D18jI07v
s3LTd5NQzuLmKbwSWmSkSLK/2MaFiPzlLE5fJfY1iIRw7GSli8gRkL+cJ8mp
JLfDRGTeuckm5AAD5Wy2fZmbnRgB4TW84hgOsyjnHsbRRY5yDHAJIAQWzE+i
nJmvNIwFGmZA4dOwLqVqDOVcxR1c4n1wEm7vubZjezUN5fx5j3b0auExUN33
8mmx8SDKed+Dt+oLnM8sMt+C59x/hr5sgTM/52EhPOcNpf3UbxMERMA8bKsz
C+Msy5KQmMsmIg4VFa09jzDOrpZuTjZiJCTMqKHXsg/jPCDXT9qvQ0KeITk8
G6vIKOf43KcBtxaTkAaejrldCBnlnO7yeKk72+9Hexsu2juTUM5UBrlGqpKA
PLctt8tUJKKcScrWi3dfZMGp8az+i+4slLNQxPnOWSkGzNbP0X+JzKOcSyxf
ZdBPzoLe0pLoolvTKOfXZS/4DfOm4JL+MoelSydQzm6HGWO3h8ah67GyHZJF
Rzk76D7642g9CsyTF2WjNYZQzobzHXILnK+L5ZnjOb//M7Z4gfPwon85J69y
35/hQkDKkWjAc778x/6eTjgBEZ3va8Zzfru49FXFUQLyaq1pB57zh1shcfry
BGTp29cceM4h9+UKOYxYsHtN9xieM0nHsXNVDwMq5FVP4znzkuMTLunOw6ds
ijme88u0vV/z7GZB2H9/M56z2wfjvEZbto4vJnXgOZ9Y3/Euy2oS6Py/z+A5
h6seali5f5z9fpDN8Zw1lE8wBe+NgptUsAWe8yrO2zWk1XR4bpgqiuc8X9bL
v8CZ9384M5dUTbPBwhPkX92Y5VslbenKAussk1S8bvQQHPjmXJmw1n7dJ7xu
/JF8erCejwF6rG078bqxXUjTqiRkDp74dvvidYMpsdiprWwGFMV2JuJ1wzXg
ZGVG3xQ8Fcu/h9eNJX4eX1KWT4JUo0IsXjdE2oPyNjiOw6C9lxxeNzoNVOxy
P49CxuBHFbxuKEpIjPWH0kHVS9EKrxu/N9+rPBJDg+kn4+J43eD9sylBd2AE
Ir6RNPC68S6125wUMwJcg8m38brxZ3kMncUagcUc/+pGTrlg5wLnxf8TBwn8
w0kTIkw4OT1/Dx8H9U9OSbxum4OPJJv1+DjoRNPJqD05A76nhm3wcbA0p65T
YG4SrDbficbHQQ5rg6KDMeNwai7cGB8HX0i85V1mMgp1k/NH8HHwx56UFYt3
0cC9OundOVwc/CUYTdc/MQTuEiRrfBz8Rv/iFrBhAHbmb4vGx8EtvgFLL5Co
cIJ0MxofBwukHTib+/rBKXWnOj4OPv8Q9KyCSoUI22ROfBz8nHrGyHJuEG6u
9ryLj4NwVr5qgbP/kn/j4I814t8WOP/4jy8R5UwRJDWZyTMg80W+Hj6vuxq6
6XM01ywUTn53wOd1fGI8sXn1k7CvsSsFn9e96ArlZmaOgcimekN8Xvc5Qe72
+EsaNK7qIuHzut3G0vw3LQah2JcRi8/ral5GqfOs6QPi/+f7l3OFnHxvrlo3
exzpKD6vczt3bU3ktU5Q+S3BkMDldVotTU579nXC4HvVEnxeJ+o/X59ytwvO
5xy+jM/rnNpZQnv0ekFTPiMZn9dFPU57zVgxAC4rdZfi87oYC630Bc5ZhH/z
OmU+zs8LnB/p75nCc/7DW9elUTIPrSc9m5/ZYZz3ZO/+XrhxBu5RHc62eRNQ
zrpxx33j0yYgY9/zr21hTPjLeZHL+MqnGqMQwzh0fFfXHMpZSOz99tsCw1Bs
UXq8dtkMyjn0eHgF/6M+SO1iPI3VmEQ5W82kyHu4d8FdnQN6573HUM4jljGJ
yuHtoLGEHOf+k4ZybvXk19+oSgEZwb7f3FZDKOe6mpLIl0coUCl4o17jVz/K
2dfla9zBHR1gLr0jLym0F+U8qqm15mlSN/wZf6bp7tGDcg67s/VX9VYqKErz
hnTH9qCcN0rxJixw7po6/JvF6kU5izjrf13gzCw/TMNzjtGMOvyLyn4/34v+
rB8ioJyfsPy0b8fPwBkVxpdXOiz4y3mrbe69kXWTwGPD0y3Djld/OQ/2XP2d
3joKjQlNuebkGZSz68s+rfSkEXAU2vAt+M0EytkjVPtpoAUVRDISWi8mjaKc
5at27non2gOxufuq0wJGUM71znrhN9Q6wTJx85n8CCrKee3i9et2FLeD251f
SQee9qCc7/6mE56+bwfrnT7Ga8W6UM4hfdunJOw7QZBM+yk+0IFyvvnLu+eo
Qw84PDRp2qvZiXKm9BRRxR9SodDue6jzQBfKmfdV8N0FzuaMggo851SSVOsC
5/KZG4N4zsR1oQLpTxlwU7VZN+UZxjk/R2HAS3AOHnSE57+2ZaKc+74tqyix
nAbe+fmC0dFZlDPlg4AkX+QELKOtCjXxmUI5uy3f0czRMQqkGYbU6v4xlPNY
yc+c7BAaDF69qxCSTEM5a1Wf0bs8MghNVmc+ODkPoJytd5VqB/zsB4a3kdCD
qB6Uc+zJHxmZ7b1Q4HlIvZjZgXKOuD925rR0L9ROEYbkeiko59ruJToFSb2w
3PbbyTcuFJRzqu7PXUJW/XCff2+yx+F2lPOXX2maeYqDwMloIEaTMM4ynJuK
Fzgb91kW4DnHIqK0Bc7J/8M576aZNOMXEwxWtW3Ec/7d7vtj0JUBsg6NmXjO
3BX3Rn7fnYPgt8OP8Zxf9/kO786dgfejhsfxnH3fqU+uzZoCTlUOPjzn51ff
fbXInIBIHlsRPOf4w7wcp9h5gHwmZxqesy+j6lWr2Chs2FdIu4/jbE21HZ0t
pkFJXaAAnvP29qerlhwaAW3Gjno8Z8E3CremdYaB3v58H57zbKqnotTAECTP
TsfgOatnb7JwCR+G8prhmSgcZ9YFdcoC57e9/3LmnE1eqMSR+/+jGz+uLN7P
kiQgk4+vNeJ1w+ZDxEWNRQTk0CO/l3jdkHQcm70awIIW7WVVeN0o4ZMsFT7D
hPsxrMt43Wi+8MrMaj0DRkuOpeN1IyHqI/VD+hyQHig+wevG6k9Gn/YPzAD1
F8kDrxuW059/2K2YBqUreyTxulGWQTGWNZiEG9TdW/G6kSqyyNXw4jgMqZfM
KuF0Q/JUj60qfRRyPswl43WjmtlQyXGPHT9vrHuC141brW2f8u6x6+uO4sN4
3Tg7rrt4IX9umvtXNz6nnuRb4Cz1P3GwLSVwtUoFAemPO1iHj4PBd0zPWxoS
EZ/M9374OJjf7ND5MZyIlC8ee4CPg9vNCpJczxGRZ4dN9PBxcKOHGsFdk4jk
CS7VwsdBp0MmjnkP2PWOHcsLHwdZZVevTeewIONX4vg5XBz02Z5wd7iIARan
OUzwcXD3yMX5WwHs+yVF7sXHwcP3zJuHOWZgGd1yPz4OutU9WqkZOQnBh1/b
4eOgSNreckR2HLhonuNuuDiYMf96F3c/HZwiRPfi4yAPMiS5wPnDxL9xcHrg
//p1yP/kdQ+C1kUt9OvWLm1cj8/rKnOC1Bb6dZ+Oxhjh8zoG0IMX+nVk16Xh
+LwupCB8+UK/jqEdthif1wkp+95d6Nftey/6qhOX17U57BoUKiQhgrbmW/F5
Xf1Jc7GFfl3VUas8FmsK5VzCb9PhNEhAHgVZy+HzOt4zLJ2Ffl3xOasifF73
+/B4DdFuHr5VtJ/G53Wzd79bLfTreFr45PF5XVZNseRCvy5qWag9Pq9TL1SW
WujXeQS+7efG5XUezf/Xr7NmLnDEOOdV7HHKe05ApqkHz6wQJSHRnlOuMmNk
JGqqzObIOBEJPbU/ae9SEvL52I4nglfIyAaPpv/6Ti7f/TjwdY1lQZ9xYTkR
8Ut25vuSSUTHi38+uqOsm4T49zUW0gqJyDQyabqiioSsOsNT8pSbhKw7c6ay
4g12/bpjXzvUrpKQETPl2GvLsfFZLasTzp8lIzun7v0yECIicbUzsQoZRERW
oGDl9SVkJL2/MHzgOwkdf4qTYzCQh72OuV7VUlsI6PjkXoQuk0NGuLo3FNve
IKF20qZOI4EXZMRjn12YnzoBSWo6zErcyq47y5/UiNDIiM9+Fwn7eSJqj022
3BYfQ0aMVS/Q09WYEOh3KL3BmAFr+TipCmx/tMh5P39BlIj8tRt1rfm6nkhG
TA1EMxfnzsEi08Etdz7NwPSBU9dkt5ORS9sHeSN6WKi9sjxPrUeChFTWF32S
Zk3DXKFQhYf2JJxASKMNLiSE0BipmrKBgdqtu8VoKn0E5DYXZcqHrZdR1246
rnsxCjS7uvhyBSIysIHKqt42i9q/VQ7GDVKZMK/ryc2fPAZ37puREmaG4cvn
cwkze1nApXdSh7J+CrXriNoJFjyZg+7w3dz8qnSo/Chaud+1HyS1YitpPPPg
sf/8Oy3VcdRuLDI1bgrTMCERy7NRbRhWz6+pe9DbBbZ3A7MnIqbhoMAlhWuO
dNR+fsmIxcsv47Bdo82V1EuFBq0ei6KadjB7/mF85SU63N/+q+j+0z74dmDV
+dD1FMjYJbik0I2dP/6i0++vwextH3I0Fvy8xu7VMnz9YhG1pWJTOQHpW/Je
pm835udO3lX71X2JyLui+RHfW1g9Xkpv/K+PXV5yiBfv526XLlS9uElCthxr
kHX4gdXp+1z3PeLIISLPS3onevTIqD9T53uSKr3Y9eWHD1ZnXmP1u/jdsg6L
4+y4WlTo35NCxvzWmvmw4hcZOZ69voNkjfVPVH0U75T3khCOj6f1ZNjj//rt
MQpjPJJERpY98LS7s4mM+udLP685h3ckpJC339X0NAn1w/n3ea1269h17eav
WtXeROSvvwXd26S/xJiIBJDvvm8QICB//ersC42MEWkC8nxMvcppCQP1n4Jl
qwbaLjDAviwixztvBvUTRNdZVPXcLDgrcX+u3jqJ+UNJ7Loje6cgLiOCEdE/
iq57lFHs2w3xdHB7YwRd9/rRdVxFVrWov8uuS+yPjDHOYuslrclMfatKRAxS
RYUF+7H1IrwsFF5YL5um0WX49Tpp65LNECchVpXfn/kFYf0rr5Im6y80AjL/
0u2S9kFsvQ7+PPi6uZiEUPdcft+cifW1HCfKyi5uIyIPDC7lGHZj6+W5iR58
kEBGOEIKPncEYn1FrtS3+o+ticj6wIDx2TncepmcOnNSiohcj3jRrPEEW6+C
trqdyekEZGb0Qix1BluvhFi5LMk+FqS3CNwXHsbW68a2jYcuSDHB7X6bxsp4
bL2GrTYMHeCYB+SNm1wiJxNdr2fdIvPFL2bAIULx2a0bs+h6jT+45szaPQUl
4TObz7Gw9dLQ9W11t6cDMkm7snknFV2Xn6yNz5+4EJDL68SEybHYukjsEJ02
yiUgw/cezA1wktF1SRg0WrqwLh6dA//0dbmn5r4dXsXmqRFv9vAZti4P7cwj
M2yIiNyr0Y4QBsZfLdn3p5QXC3Q0Qr3w78tgXeBK5bNMeHvKQB3/XkgTl1m2
bWVAhf87I/x7ccfne7rI2znIp9y2xL8XF8KCK/gFZ2E66r4c/r0I0Y0NPW40
DYXW/oX490J+/iBhe9Ak5N2JTcO/F6maF56IN9Gg2yJhuVU4xm12tt/wAjcB
mfhxjo73Z9q6zNVL6CzIEdSk4XUjq0R3YfsSEfwffw7pc+O8UMyCDXdsn+D9
2dn+2KNuBhM4RCtK8H6rYkW/bakwD4MbV53Ax8frNf5+j1RmgSmg/gAfB8Mb
PQr5Rdh5uAqTgI93/svMql2ZE2D+1KUNH9d2J/LqHCWMQ0ck+Ws4Ln5ZWsjO
fNceBSex+7RkXJxyNJb83PmDBlOJK18op42gOv9HsbvmnSoNbo9rRuD9repE
AMeCnic71xjh9XzkxOzRiQMsGFcxlsTr+eXT9qsyBxnQ+GR9CT6vUHt/eUJe
kAEvjlgI4XW7rvk0v7jaHDRW7NXH6zPfaFDY3sMzUOq09h4+b1m57mFPXvQk
qJ9UeoPPQ1ZoON3MKxuD9NBj7vj84emJh4F719AhTm5dBj5P2LaZYD5SOwTb
NnbvwecDumkKX4t1qFBaFXoGH/dnH1BkrxTRoE9L8j0+jvvx+T8QetULbYzo
HHzcTzMROfRCfgQu1ReR8XH8I5moPHO8B86fvfuBDxf3Kcq3bixOG4IrJMW2
+MIhdF3yd63w8GUNw3Wz3Rp4fbZ05uj93cCE1ZECQfi8MUbybOvbTfMQpXjl
Cj5vPHdE7udCH+Bz4795I+tVSYVc8yxEuxUUP6Fiefvi0AmJwjdT8IKzepfm
cQLK/81GRQ4Lm3GwDElSodcz4S//noukKCFhOly4sH8j3X0e/vI/fjDttJnr
IKwiHd91q2wG5W9048R5r7he2KF7JrSdMIXy12ckkzTmOqH8g/ijaatxlP+l
mC+qj2vb4Vhrg71jHR3l7Jm5S+S1XDv4TGgf27FlBOXJsdr12ruTPfDs4oFv
fLh8yUD34GfGog7YpuDEGi8YQO29vh2LN2+lgif9igo+//GXVbbY0jIEu8pO
PMLnP5S2HYULfYDQ3f/mORyC1Xx/TjHhSVxH/O1GIrouS+Kvv9qhMQcZF1uP
ww4sP0/auOvLwrpQ1l6bw9dZ6b1NZtxBU8Bnc3fGL50Jf/kXx+pq8I+PQeGO
K9419XMofxP3bXs4H9IgWNVkXubzNMpfi+9k5KL9AyBW07lJp3QC5e+Uoy9R
GNYDj3tc+N0/jqL8rUQPpJwZ6QDZk/PqwWI0lL+xRqrevq8UqDMJD51OGUD5
q3l/K34EFHC2XDz/kK8P5a9KEOTiOdgFArfszumr9KP5hmZv9JrzRu3AWwqB
mQXdKP8/+3iqDFT7oMW55uOVT70o/0M1Pw6+aOmEXbKBytYZXeh1miPzUrbI
D8GRX2USD1J70XWZXryDb+f3Xigw01gxM9+FXkfY/0Hywno1PNk+jK+/6k58
2/zxIBNaB7PGqm5j6/UnKfNZ3MNpOLnvz/IgEQbKn2ttSXn9+QlQDvQ20ymf
QfmnXWzvlDk7CqZpr/1uW06i/GUdSaNI2AhYeRx1SpscRfl3vhRP+NlGBY2i
LapFpSMo/xY5A/FHJr2wqjHoaOdeKspfK0Q57c5oF2w5c6+iQbAH5e9h7Os4
E0eBrVrJzeMvetC6tSuD/1PTRCcw9UYp14U70XW5ZO0SOrSvA3KnY7h5SN1o
PVsndWXrov1dMCs5ueVidDu6LlEbjrTIPu0G+a1VBanpXWid26oRvLFStQdk
N0/t97zcjq7LkV0fp5YvHgJVs7ZY1yc96LpcNzcyHjLqB6OijeDB24muy32d
J//14X+KLLwH2Lo0hItKJWcw4ZdBgHS+L7Yuu+6MuBGyp8E4mLPyPAHjr/eb
8mKH8SRkBDWZ+RyeQPkbzC0uT5wbgzeQ0uo5Q0f569y6svlsBx2Cgy/onH48
hPJfb3J/vmMFDQ4llp7ONOpD+SeI6arFHhgCaa3p97aiXSj/1UcrXzoyO4FL
bAf5hGwHyl9oL98x+agBeNm9MkXHsh3l/1hVqyRZshtGU+eWpzi0o/w9CNOR
bkVUWC+nqbpcgILyV75lLbvkZi8o3Mi0MBTvQPk7Vp/OpNGpcGqiw7Dfh4Ly
P37UpqQkbAiUHhE2cXFg/Be5WgVV6Q0Cn+iJDqU9HSj/neLrMhf4Fz/UKsbz
52L67+xWZIHxYMtstgvGf++5wJRXETOwk/erLt6fyzbKi0QXT4HG6KX+Qpw/
Fw/qNI0MTcCqZe9U8P7cI8A71ac/Duq1e87j/fmZANVBtnwUigMPpOP9Nvh4
vY9zPhWOC2kf5+XG+rcWpZy3Gi/QYfCXAB/ebz8ornYzOzkAQbqPa49pYH1d
A9L24fYEGggrrdPH+237fg4h8/Bh+LXzTvZYdTfKbcaE8um/fc9jC/0ljE8+
BCrq1bPg6NuLknj/lHCOXSapxILT9Au8RSIEVOefXY6ZW9B5B8Wlw3id3+w5
lab0iV0XKp+sd8Pp8AYJHq9Y1hyceCU0FoTT4e/3HremEmfhzY5+XrwObzzF
NTPSPwU2wRHX8Trs6lMmLk6iw+64P/3JOH+TXZFktufbBPw8tFoGr8NhgcSX
k3w0kBPer4h/T1v2qGjlNY/BfkeV/l04Hd7QLVA/+30Ezj0w0MT7m7Gg2NQC
t8IH//qVRWzY/dUIAenjV6Xh9TZvjMVdzq6jONQG9X9ex7gVCtHnrm1g5+3v
Iqvxce1QT2t8hRsJIVUlTtBw+YYpv9DFYyYsWPZRmICPdwZRYROblrHrxSkZ
LnweEv87JqP+KBHRVTXRxuchQsUiS8Ji2HVhWa8dPg/hTU/Z/rCFCUX1Z/nw
ecgjKYqqpcE8HD6bPmyIz0OuPn/WXTcOlW2tpdw4vdU7kdxjcZyt96tCruHz
kBpiQJmd0CgY8XAPT+PiV9EFO9uHNyYBXJ6o4OPpZUvxi9xJNHBuHjiP19uk
RH/vvEgC0qwaeR2fhzCk12nmHyEiueu5vPF5yN22Ky5BjwiIaOTFi/aT2Pjz
RsOCC3WQ+f/kJ+tZezcu9Bsr+XnHa3H9xvoL9yf7+NnrEiSpj88b13EZkyzZ
6yUenD1Bw+WNng61PPrvx2BKKjgeH/dlPUcFVq2jg/RuB258fD9+tVV+oR6J
zPo3jiuNqjCeudFhZdnWL/h+lMvV8x4Lz1UcdyQG/1wnO+/9Ws/WtbiPEiFx
klgf412QmeS5QBLiMxrzEZ8Phwdr5ajzkZCoNAf5oUNYXn3qhk5/lT4ZeXKz
0fH7YSJav6ieO7hxEz+7zt7tsM7QHKv7BpHE6EdF7HpxLvfri99Y/dJAKPRe
McPW1zU3uH6vwuq+jvv3Z9R/kJEHa8KDhdYQ0LpP5+hvJN+CjKy+mWgh0MdA
/fa5qdd994MkJFluo7+Czhzqt4+ph9KrNYjIdYWDc1SXadRvA6xjG2b9WDD8
vk1wkJ3X/PXbkp4tMzPi88AXe2x0+u0o6p9HQnp+GF6fBvXu2pPbjWmoHzZd
EnwjJjcGDO92bof0frTvPVHOEy3E5nizNOFC4mKsvt7DqftgKbsedoLfN5cY
Y/2EkC9LTW282f6Yb6lGVMb6CUrcfYTQZDLygbefOJFPQvm8LTHqnfMjI/wF
E4OTHVhdzLepYt+SDhKywVFG2PsDAe0nRC83rXjFrqu7traa9lKYWH1BFrx5
/RMB8d1iQslvnkP5yB6YJNUVMeH99ehFkqnTKJ9fRMVT9ufnIHY2Pz/aeQLl
8ykq/Mmg1DTUvWoyrNXH+mzUzsz/zpFaDi70R7F6wfqC2vxFRyIi/JrUxXDG
+DA702rUBtn+cWJx5/pvGB8H+sSJRk0SIspVPDHZifEZ7ZyX61UiIeXecyNH
rmL9FsfVyn4/64lI6fmezl8tWL+lRiMwRVSNiFC3fiy2/Yz1W3byEpmfdhKQ
9CUJO/cfx/otej+p2h1OTPjwS/nL6Sqs31IoKrszqW4O8kzy2pc5YX2t60bT
tY7CMxD+OHRL4FesrxVw7KDyAod7Lv/2E/TiTcZehxKQL4OWf/DP++rq5Zzj
1gSEUy5gBP+8065NnXu+s0DvflAf/nnlzXbUwX0mnNO6/Av/vE8dVlhyiTLA
5/dMLv55M5YqC/iaz8GatA8I/nlzf/9U8nWYAbNtR8rwz/uw5ar4wvy7/jsf
js3f7ZieBIGLgLS1wDJ8X3RaSKc04w0D6r6mXcL7uSeBeTffbB7+UMql8H4+
vUiWGHl/FjgcKIPjOD//kVVrlNQ4DVskL37H+/kLjqADJMYkTFCOzHvh/Lzg
ZcwaL80JcNt1Rhzv5zlpO6HgJA30so66ujRj5+jOS75IFytkwpsNfP34PnzR
cT2NxNxZUJcBcbyONaf3nTPVnYZV3ebP8TrmTzTaJf1mAoQ4VamtOB1z1lJ5
Uu8+Bm1KDx3wOma9XLanwIAOc9VbF+N1LOm6l4UabRiO27cp4nWsNvoCD1Ob
nceqpr3A69jpRz8fNQZRYU+48I8BnI59KeF3va09DKVS2eW1kQPo837mO6Ba
eZUBzZyBAXj9vyJybfiL7zSU5E2fwu9//WaePuSqOwEqTpuz8ftZ1TWZStcV
R8FzmxzL042J5iHHVviqXHw/DC3X6+ZTJufQfCPq5yUunhVU2K6jcWTcfgZ9
3vPbc6MaL/RAWfWXOJ6MSfR5wzfFt/1e3wWKvmpktyXj6PMq6t6zLTVh58el
rYTEFDqWJ1cL3JFt6ATb24I2kYtH0PfOPfWQ3+DgAEi6WPTZ4/R5Jo5o1NM6
D8Heg4t84rH93Lrp7+tKfKfgcphH7qsXLLT+TYnkXcrZPQaH7u5CFusz0Dgu
bjqntegaDdKDqUrLz82iHOw8pQPbdQZgvN7JWPj+FMqhlCkUc9SpB2IzZJua
q8dRDgXem/k2v+8ATp3y6ZEVoyiHg5FGa/UeUyDCISClwGsE5fB147bDDyQo
UNRrZB9zfADlsPH4h9Aurk4YKLkyk2VGRfOu+VaNP75K7XD60Ic1KyP7UD4V
r72zyKt6oOnEBilz2z60XqgYalBe8a4Ttl8k3x741IPqeenDR6nql6hwv0tO
s/xKL8rz7VF+c/3qXrjHx51katWD5jMUCbv/zu+5Gd4cw+dRghWvQahjCozk
bjdqvsX6DJRtqb4Z58ZhLP3I0eMPZlHOsice/lYzoUPlj/DVXfumUM4W9OcH
i74PwoahJAsLhXGU8/4k2XyBpX1wNye0W1SGjnK25zBe/zOwC1RDEL59fwZR
zm7LKZIC2zuA++pY5urjfSjnX9E3yqautAMt9ayZik43yjl0l31qgUsHRIdw
RM7ZdKI8Dc+mW37M7oI3b7zbW9o6UG7prwOPbTGlAkG+eo9xVjfKjapq/Srf
vg/uPfQTT2rH6o7CmPjGBW5J/1M3qTuHzKdRJ+HhqsVfLqtjfYA2nrcnD6iN
w+7tNuuG07A+wM6WO6FSaXQoKo0zCNPF6lYN2zNHvzUPw6FDv+eDVYdRPgqv
H40lbxuAvVGiSOYXrA+Q/n1f8a3iPuBSbbsWl4D1AZxe1o24OfTCstNiLshb
rN5fFbas7KlWL1AD1hus9sfq+umD388jln1QZfYmQv0ZVr+vpxp5TmwfgPMJ
hFcv9mDnYXSm9X6PJFLB+0L2aa7LWP3OK+/fvcDHWHL5P+e7wrn3nLr+eBJ0
Vjdq4J9XcfeKK9cLxuFAS2oL/nnllihbTPWOgt30T0n88/Inj9S/dqEDH+OA
P/55+xdxfni4lgZczoII/nlVk+xfqjwfhrttMkr45zU9Jv6RNT4Eb5Q6AvDP
W+WdMdVmMATbQ04ss+rqRJ/XKu1mpnkkCwTqTDz6PmLnpnTq3x9LqJ0F8XK5
Qrw/r49oWc8gzYD8ndBsV5w/k2hZdgeUp6B8o5IZ3p87k90en3SZgF+f90wr
4/x51zv6CotnYxChW2GA9+eDqaGfzxrRoHQ4Qx3fhxF7+YXXHkbhJin6Cd7P
/T9/8mC1jcBEaEo2fh07fNykko4RkKsvPSNjpDC9HbZcXBC1n4jwbZIdEsLp
57Y6+d3nRwnIweZ4Drx+mkYaEMe3ERDX1g9X8fp5rTrhnVkZE5oPeebj9VNA
k0JUTZ4H/wMDwnj9zKJpHWiHWYjwfPY7GqefGrEFBoVVUxAmiFTI4nTy+HoF
SsvQKCza+DwE3w/cIn39nqfVBDTk3jXB6+TT+FvbekzpQFdciuDf9/ga79ZK
DiJSkWbEOIiLO3+moqsWzp+ELa9yx8ff1psBVQvnSSY5+K/i4++7FStlWhUm
wH7D5xYznG6LODyo2Ow/CmUtcfx4fT5uJ3D+0GsCIryeX32NDrZv0timgSQk
0EH4gP/51nXYPovkxs4D654RkNlIgdWDh7HxyyVEx35TyYj8nhINzxtE9Jz/
mvtNPJLn6ZD55oTVOAHbR3sdb/BdmZ3f3oirSdCOwq7jsy+eKirNfr9+7ZcT
P4mNF5W8fkdiAwExPVp7Gz9e4pB24HQ4DejOB2Xw433slf6Il7Jg5QXjlfh5
Ziw/oVecPQLGKbaG+PmYdM/Idomw4K4Rtwqeg6e6yFuT/cOw6cVefzyHcWfK
vGkKE/piZi7h6+jilZ1B4n5DsO+zGAVfd5cY177x8mKCZkNf5+VCbPy2qVKi
NWkIItp/WHrJYHV9/UkirfMcE3ITsobfnsPGc1y5KXZ5NwXiCh0zvQr60fNa
x2zk95msH4JTc7+DLc2wvkeIyghvbzsTwjPkTwW5YdepKSckWU0NwddNn+4p
NWH9Pd6grDOLg1mgH6kQiB8/aB94+prCCBSU1Sfjx+d1iw0sE2bn41c7BvDz
NGFuF+neRgOR5rIj+Plckbtr8tSLgLzq6WzDc+AMNv8u0U+DrPXvAM9hQMAw
tInt90rXA/P1tUlI/KtnNgLsusc+wFoGqmhgTWx6T/LrA7Lo+82dvBSoKr3p
Zb6MiPjU9C59HYWN5xZdE0p5R4ORXtGIcxRs/OVsNe3KRgIy8Wwnb9AbbPyb
2lsRjndoIP8gzveIYj86fpvPZxvdQwQkRUr+UnUNNt4geFYgfzcN7t5PZlzf
iI3nJvs5K35jgcqLOS3fLGz8H/qxqJq5EYhXZt2hcmPjBXcV3+D4xoSIVnWt
Re7YeMbL0FtvuZigYpEjWkjG7B0+nA19H4YBieKoyFHGnkul0jT9aDIDaE/d
GpxSiej4pcaHWR7nh2G0CySt03rR8VymrtJvhNqhSE9aljHfB5u5tnhcotCB
EByntSp8GHpsKY7fNbHxh+f4FdR/DEN0HPeRbmoPas8vluO/4D4C2hTuXxW/
MLvP8gs606MssO7iMFRei81njFDXEM1Fgz37enV8uLDrOzUIkmKDCAhV+Pm2
G0ex8ZljL970uBIQ6yae09kiJIT1kk+jep79XGHtVGF2nPeKlxirdCYiQUtW
jFmWsaD6ie8g/ysyIlXJqn/zhohUTVXcOSXDhCdZq5xj3UdBrvPx15uh/fB4
mUZ+eQAF7j5b819f4kjsLnF8PXtzja1K7X4CYu9qeYwpj93XTUIpPUyciJy8
2KSLXy9S1cpjL1wIyIyVZLbJemx84ZCg+EL/UN0ikRu/77yuJWaS5xMNPFd2
P7DIxtZxUfR75Vo7AtKnUHW0Wx+7DtebIaGMGQLCV3RZ5x+/uuc4HmBCQCJg
9tEOQ2x8nIP6ioX7Cq3/I4C/L98D3wmeQho83fbmHt4PjzwUtzLZREBGjfQj
+Xdi11nrc8jx9CMCwvTu+sf/ZaaiX8ooEBAPYFzGj+9oWLGF8zQNvr1LZuLf
iydfhDdRlxGQ1j36/8yzKWRS4bfywj65MDf+fRwatFM4PsWCjvZb/ngOoaHh
GYnsOssKkdEMzR1A1/FPNOfzxUtpoBlY/NvaHrPvW2qT5GbJgs85akvw+uCl
0tR9UXAEcm0vqyY1U9Hxn57db64WG4ZE3is/C3QxeymFcjg9hAXvOGmn8H74
441dtYkHE44OrM3G69XRTNkakgsLYnWbgkQ4sfGp4Rtat4UPgtq30MN+pX3o
9Xe2ZOnbGrHA/3e55fIJIjq+YJ/YHOk9A7RN2zy66rD3gjPhW/sbXRZsFki3
OteFjT/jGm+ZQabAsndPMgcvU+HSZB9vngENrn8Sf3HlzjB8EHsomt6LvXez
iR8Y958MgL71bpslyr3ofAySChIX9i8kTuR04/vMz/lNl4xrs/PtqbWOKt+x
+xLyD4TI6LHglAqfLKUaszOXHPYcujUA3Vf01AYCetDr+2zcY1FzahgUL9hs
4fTG5qOwkuHwqWQAvm7f+ov8vRsdn15LS1qYj5D942r8fHTzuxaPm7JAUpvg
aFiG3ff50bQT6R4sWPXKQb6rCLOv0ja+5yo2CGZyy1RM7bDrHw2ONa15NAzH
TmXo43XJQKRs+ciTQVB1ymqSYHah450k1+ctzIdP62Mhfj7qL/XKZsLY9VpT
AiJRgN3X3iq33yKbBbxfHf6xvys6dFaQnT9cjjzU2V6HXX9/1JbnP0RGwIfE
04rX1fxTA3HiNuy6Za8fBT+elGi/w9OPBYe7tx2VWY75yamSk+JLiQREZOSr
PZ7Pk20U/WirEVBUb/mCf67dv9R47YtHoJO44jBe57ekiF1rUqFBpfJvKTy3
1QeFmC6bCchUbdqRlp3YfaX2vN6dkkcD24Z9H/DreHld+d45FTqsHr0viveH
8h2mykV36OD0YuUmvB/KZabFOl6kwfMHdUL4+KWfeElzQbf7sx108LptdLRH
4b/vjr9sMMXbJVb/rFmoE2fzPSfwdWKJeWr9gr3v88oRvH2S4/ANSUcCcjaS
PwT//sY73vjvXK6R+01OvK4KJl5tcGxk53dBYebdoiTkVpJN0NPdRIR+q6Qy
q5gGrI/dH/Hx+sDnbf9dJ22tCB/+OnrfLCoN5cmIHUHrPIOPjIQVmZZujyAh
Erf0v976RkJKtszzHwnB7A0hFQ022WTkVZX3pVcfsfvabZ3pWmZARh5UGdhU
2JFRe/GShsbhL2TEddvUsYVzuH/jZusvea0Fbss3HViL5+ajMya0ME/VZ7WC
+Hma5NyUO7WUhMhOmBeTDf7v+zRxDzJSX6y6ZyKYhHB5FfquPURGFoWZip0g
kBHDdeZfVu8mIaWNR50SPmDzN6u/XmT3lIg4ORcWPB7B7NzKVzb+SiEh/sav
DnQVY/O/kb9PdWGeD2pPbcPP87GswLZ2E/b6hSlt2xCLzUdkvucoM4yIWBSm
LD1dg80n36zlv37UaPKhGfy6Z+xtf+NnTAHNK17HDh0cRPOixRd3MH7KU2C5
O+XI5aE+WGkgGBJxeiH/duw7PdkOIsPTqw2P9YON2YD2M7k+8J4maCslt0Oo
/RG1hsQe1O7ueap24b7+3/vp+PseUhccsG2hAL/4YMyv3m70+use5Ds0p3WA
wlEtpO1sJ2r321FSUqvaAdSXGbsLVnah1/f08ljC/7gTNjxdLZ6g1IHaxedb
FLnI3VAiNRpiVNEJtJH6JGVmJ2hF8x1Yu7wHPLU0j9nZdKD2FTsLby/om97H
pO94fSu7Ita8MP9cM82hf/bxxc+t4x/thrjigJRPnyjofStu1bS7jPbB4SvS
K9pFMPuPD1LmMp96IeH3JqBPdQAY7re5eaQDbJO3PFy4L13rUin+vl3f6nsX
DfYD9fvaBqEGCjrPmPPEwuBGKgjwqM6uqW5HrzO999XH9+YE5PyVCHN8PB03
dNRg3KcB188KfnwcfP6e+nPhvsHUf/en4qbz2q3YOklZtfsOPk97R/dbse/0
DPyJmpkW68a+q2oeEHit1NgPi7nVn353nUa/0/EKizjttYsKN9S1hJImpyCT
5c014DsPWxxea1jdYeuj7mTGqrQJ9PsdHt7XTjqV3RBUmcLXojoBKamDUlnd
02BYveK2YVEHJKpqX83iGkO/67F9c56v5lIH7Gq65rk1ehRG7YY4undNwKCn
QAAYtYOf+JqA0WwaWj/qHZ/nzHpPgfO/xVKfraOhfq552Fpp4EoXKBVy3/rq
SUfn4/ic+8gd0R54HqCZcXk9HZ3PEfPAx/dz2mGyUJykWDOEzmeYe/ak9K8O
cJ54tzRcdwidz+sTNf/lpVykzSS8nngejNNQz2HnywHNDUt3s9DvnhKjhIm7
1pGRMv5kAy/c/kJW0avMHGsyMr/jcqnt1DzKeXmRyn2uMRLyw3Wx8V3cvoPM
/heXbrF1jwtxTzdrYMHfuqA0QeSq/U0ycqyrSWrDFQL6+w+3lXMrld+x898u
s/QKZwLyd70KewPJKokk5NWfl49+O82ifN7seDkV5UpCfl3YV47f11j989SO
pS5sPe+72Vl+nAF8mYJz4jmzsPbIUdXwVhKy3tIgUz2RiV5nGaf92WQ5MkK9
VHnf3ZSJcnbbFGSrs5OM7PK3bb6bz64D/v91Ig6XpU5EEZGrh67cXXtvCuWv
v3Kbg34wEbFZxmzD76c4rI8ao8eSkJiyYD2F+llw3yfUYSs+BQ1upitagkhI
bBh/XOBnJmpvmX+glqBNQHhUBWoNqeOo/7QwJs1TLQiI/CZPC/y+zM/ZibXp
h4jIw+WC2p5LpsGBcHtq+fUx2KurGeW+mwG6Tjsezu4ZRc+JETx3kf2aGEC/
bLsdv48zauixTmVmBn40CeuJitDQ/YuGo8tL7lXNgsLgu3f4/Z3M/S6TqWGT
wL08zDXh0CDaB2tP/xPllUMDmePvTmQtwd7fhsmLI/qvScipDR6qOfxYXHAY
OUP52UJCFr/8IjWZTELtbmJ5ApKG7HzWtOPWm3ASGqc2NTQJ3NrMjv+/o98e
rcXspcVPL5sdJyM6r+6cuTFFQgZVwjWFpojIqqj6/IkEMtLGuhsV7YjZ3w/Q
lwmx42JhvPSqHSewOL4lOCM46yMZGV72ev0S9nVPHZnbJ32fXS99jYLISTLi
dzCalVJJRO0ha7Xfqb8kItabKFf2H8fi4F7VJXm+AiTkOgdyqjELe94fxfoV
qiYkJP2C6euiWMyeeOLaSj22nz9XaIoeT8fistujzdIhF0mIUJPXfvNaMjp/
yaTSdXoiZMT0e/zipBOYnXN7vmDHJAlx0L/9MvoKFsefHJTRGnpAQiKTTkim
RpPR+cvSHX5EsvOVc3f1thrLYnbCxc2RaW0EJNzkBA8+jvu4nRhaiEc7/+c7
qavh1XC+tRsEkZ33O1dPov5sryRAjD3aCf4rEu8nF9JRe/aG7l6rMQpc7Ars
m7k8jPqtrG9oYdweCrwv4O51cexF4++Yn0VsnnU7nFf22CDY0gW5t/LFTZ5S
wdjhdn5CDgXaK2JUDyX3ovb06LydPB/aYZDD6U6SZTcaB9O6Kur6fDpBdYcn
wl3ZCRNK9XxDPd3gI8FRcnWgA77tuTLJ6OtG7beid5++mdAFs4E8nxRiutE4
eLPvQdKR4i5wqBlaeTS5C7W3bW2vMDneDVn2K15erG9H529lFFd2/XI3DJ+0
jvOTbEfnSTr0Z3UxOx6rrFQdnX3UgdpN/eFOw7Mu6En5vbjsQDs6/zweUtDh
3B6wtskpvPubgs5Tr/ZNdEZ+F4T0y9C38XWgdual70zj8l7gFjmpk7O7HZ1n
4uGS13oS/fDnw8PWIFUsH6htFXi3vakHVGq3r1Z6j43nDWOcPXhhEKpUIz/i
84Ff5oZLFuLL4PZ/9xmleWcrB5QJyOMXO+zxdatdBI+KLJntXy8Dt+HjqdqJ
BokFfVO8N/1iP17frtimTsczYGeMwjp8PN1A2JPpy9YxA5p7WQJOx1ICyjJG
2mZhg7vqg0SnIVT3kmLH/BZ07KzB/o7LOB07k3T1Cos8DRZPnybg923rfJUn
1K9PwfbP1tUvnw6g+wsKyVGCC/nwIuF/zw+LFj6oeqxFA7HSWBt8H08g9OLY
rA0BmV511e0WA+Pgs/mR0sJ1KFNCU/jr6L8s5d0fSkZI43Vf/R4S0fdaZ5lm
g+AtMpJSyZM4RsB0rMr1jEXXEBm5IH7NII2dF/2Ns1cfzX0/cY5dpyj4q6Ve
ZaFxcNvzfUeq80jIuYT2412j8+j7WPY0Y9t7Erv+4vUOV9k6gfYxgveuCVzN
1g1BX0f6IwTTgR0eyffHM0nIqkeOpl9OYudMGnJIERvMyIhv1dYyzs2YLo2/
XR2axNbhvY28IrebMV3tkt3eHmFJROr2RnYPs+uwX3PdHhO57DpKoB1KWARk
2TK563d1MLt2WJXUfgUico+1c88BT+z8UrOalcRHLRJyUnCzUmMpNh/x/Fpl
73dE5KadRpnRLDafo4LpHMSuXuhpXNd2MG4S5VP/uVu6a7oT+L6XtDv+GEP5
KJz79qX5Mtves1ZAvHwUtYuEF/pcO8GuR/LjI17uoqM6Vnubt+DVknbYY2m/
iLidhtr3tHKrmQZTINn0RuoLw2GU8xmZ77uERNl+dHGUtd9pELXLBGqsNzLv
gniu1EnB5yPofcOeyvV8qGoHf775Nu8ZKnr9wEabc9srKXDnSmV8ukkv1o+K
b9wuxdkBZykFI0rZnajOvF0r+0dhshM6Hu5ZWtaC6caFLSU71jl0Q994Eatq
NbbPqPJw18dHJv3AS78A+7di+mM/vsn0l0ovFHctD8zlxc45u5Ff2nZVUOHS
yOFT2707IUHA+/BahK1/8UMlmd394O1A3XX7Nba//EXLtUGEOAgqth6l4VLY
eL+lZycX3iPOcU4v/HtUmvBoTOwxGdHwOn7bMZOAfo8pKK1jJPyKjPxcoZEr
aU5E46B2CSOWUEdGVN97H3lbhNmDNLX0fdvJiKP5It3rfgS0Tlcm+KvNzbDj
6AG/VK9+zJ4TvDb3zgMyInszt2JHDhOtL2Sr3624VkZGlpWlAesVC7UrXDxP
qiay/fKJ88F0pXk0z/z9qbTuoxQZ+RNzcWPPVgZqTwkf+cDiJCEV1Gmf+CMz
aD5/21I0/O5nIhI4VCi19d0cqp9cVsccvBVJyJq1jc9PRs2h49UHfx7MWMXO
kzTaCFZhs6hd/8AP3ZZyArLP7E3pioeTaD0SkbOWbniMgDzwf+LMUTaN6m2X
ezJB8Q8B2bP13B3h5Gl0PK+g8L3KZgLSqPn0q0/6FHad5z1RVwOYkPvNeHRF
3xgaBxufdFMLyhhQ3lGpY/50Avvdg9fSZd+zmBAYtrqVwq7L/o6Xa1zqZ32f
Cf4HHt8i146jdtpAvNqCfh5fMsiFrx/3bSpjnCCx11d2SU3cTiyPSroxde/U
WTLCqZQYry2M5UVzG46piw2TkK0cDFm+Hux36syEMyXdbMiIQWO02p8GrG8z
OXWGyziJjOS9EHAfDsfsrEfEEnN2PvfAX6gzbSsRrV+WJwtONYSSEJ0I56qs
Oez37qzWOGzI4CQjl2cEst2msPETmRra53aTkYSuP0eoDzD7vYKta3IGSci8
bpDLaUEC8tdPets/UabY+ib2aH1sUCX2u3n0LZtlytj1kX9RJlh9xcbDUvnp
FLb+U0Un+6MDMfuv7pGmtaNEhK+TT0fYhYH6Cc16+ZDYKwLCofHGb+09Jupv
BGHjWJYnERnp2LKG1cBExysKii5ufU5EwjYk3cqWx+zdeTF3bbIJyPWbe0vM
rGdRP2m9ucSZNMCEn2819Ha7zaH+1jq6/3qfIjseZcL7d7lz6HjpZQ7nXgcQ
kBdpdGO7pZh9tvHTj7IdJCR03ZamGEfsO1mNEpFtqotIyPnXB9SGKZg/iFj7
r7iIEJE7yiFllRTsO+6f5aSPA1VEZF+J9bTOAOYnh0T0RyR0SEjzmoc10IzZ
v+qFrpD2ISLP6dkb6bnYfQcFRb7IBRGQdBnhdvw5W7sdqQZuOgREurKrHR/v
ZE5ozNatJyCjmlseEiex84H7swpPVlOZIGrvEYQ/z3xXz9C56xUT6L9e1sux
66C/11nz4V3CKS4WRK7U3fsgB7vOKrGq4FSlEVixb/hUifAcWu+bj+gID4yP
AFnrcOm38ln468+bwWRl34ZhoMmc+DlnMIWO9ztWqW18dgTKR05t9aNMo+OP
aJJ1nl0fgYqvdwYVP86gdo5j/l/Da/ugX5tL5rXeONo3mNd+Mb3maz+UH205
79w/geqk9O0/b6+x40Lzl/Fr7X2TqP2ad79eh143/OIM+SKxdAzVyf3lT7jX
7e6G4O9L9RNFxlH7h4dXHyiSOmD69nKh/f401A/jfOcDFMU6YM85s9pLJ+mo
PedJksO8MwWe23IJVuweRv3q0w5l9wT3diBmZ0gk4fJJt+KcS143KbA9Q8dK
/OAgqkteNadz2nUoYH2jl7wtlYraoxuXvyvMboeoubNzGvO9aD7//cnE5N0H
VCiKuDN/c+U4+ryTDpSft4WGoG5ovOC7Kx3lRix/+EurYhAe39ZxlXg+io5/
PFg13hw5AFaRKa08rmOonXBcZoksrQ8ULtjzig8PYr/btjHS1dWsDwjW1bll
ASMoN8sAnWWtXL3Ak3YtyusgDbW7a/UWPBvvhverx5Vsl/WhOvDIPepYzeJu
2M5oF863pGJxR3PvI8cPneBAijJ0yBpA7ckRU9+TjLrAftShpNqrC/vdzsC8
NYfZ8b6vJ47GZ9CD8g9NiI8QGG0HFZNHk/0Rvah9qT2t5FZKOwRX/5h+mNKF
cg4ojHwu/7UDLlqqmXcLdaKck45GsHwD2XUeX7bPYQbWd9X+GqJX6dwLEvwd
Oc+csH5p8ui+01zdPbB1b33150Ts/JXL93zHS/ZUWLKJT2kzgn3n9aOQI8Jf
YhiyyBNH8OflYm7+KT0pPQKlMT8P4vMfenVB/yv1EdB4buU1o4Cd13JpXeul
I0yHrKUpM4m4c4la+W8iJLbTwYe7J9G/pgu9Tuju11aXpmhg1bX45ElD7LxT
iFTD8oW67CGjkoGvy1bH9Yct9Gf61brc8f2Z+P7cto8cc+DC0jbGfw91+u5y
1jvGLPxUG+zL6cXsw9KH1IfK5+G6jm0c/lzZ28U938IfMuAW1fk4fn/KLSZv
XqJ8DsISNwriv1PT0rLJ+rCZAQG35Lzx5+4sSVUaCZJMGFI7FYDfX5MQ1r51
WYcBh7uWTn5uZMHf64QEkMfKNjHB48ubM3xPsOuEr/898nSECe7qmRN1XNh1
NscYRxwNJCPJDPWsoCYmqlcJMjPBoEpGOJDM2MET8+h75FbovohymYT4yVc9
lfw1g74XfxLrFt29SkRKvy39HqQ4hfq5WKeC2gy7nj2U25OWdn4c9VuS72El
nhwGzK6w5XyxaBT1W8E4UuSmE7Ngek536ZLcEazeXx4lsWFuHMa3WXLdxn2n
f5K/laxHmgDP7lfR2/cPYvaDzcJd9SSkbvpWVWcz1k+TXPNOkcHmNG404Cv2
BKsfPR/OfpboJyMnF6W5Zihhddm9a86fBbeOwUexAz/x59iTXlMf9fmNgkOG
Ah2/X+9BeqsQvHcUFD54b8Xv78eusP6u1svOBzJbqx5fx+LjuSf9hjzfSMiW
iCsf49KxuuxswBIFcw4ygsQL9WnvxfpRKi3raZ1bx0F803Qt/ncklORrjTdW
jkLV60Y//PcFPVzHz6utG4WXfoMD+PMJPW1Tb7066WDnQ9uEP88QvOekrBj7
PoXUnjh8vfn+8IjH/CUCYunT8p5zEfY7J9KL6TnLPhAQvTPHt+L3vwhugtJf
vrPzlqOl2vh8QOfqKvPA6lFIkBhdsl6Zhn13Zk6c2fqeDqeq5rmqLLHfc17r
fITnRygdgrbsUSptxea511mDYC1Ah0kBlzV4u3dOwXqHGhZEUC9l4s/DrAtJ
cVpxjQE/S/fuxJ/zeZWT9eBZG/s+Sn6NvWt70How6WFPdvayTji/aEBf91MX
Wt+9vhYdWNfAAK2Oa8b480XXAkIW1Qx3QlilSILi1Q7Un09uHXcJXN0FsQGa
5vUfsX7XE5v3G/jvdEMg/+PpdR7t6PXj6zz8Efc++DLjPrevCNNVfuuUHqUz
TKg87T2Jf3/fC7nPFbcNwp9BxzH8PlTlTWnt6oxBWKNrtRKvzzdTf0tMaRGQ
6dd2R4WixtB6+aFEmlL8VwbsI321jVCko/XysFiYWDp1Fm7afT2XqD+Mzh8x
c9pnSJkCGyFJblm+AXT+JZ/81vT8JCM811KiXnYTUL+NdCQlVNPZ/t1itlfN
AesbDy+dHDrfR0a2CGW0fvXB+jbFiEdvURAZEVU7HXQqkon2JfhOV1WMZ5GQ
gJR73F79c2gf4G12MLIhhog0Gc+/fiAyiz6XmdHVG3ciiMhNfa5n0itmUPsu
li3dV5aAJN29OXNNZgp93iOnu7RtJAjIpN4m66YNk6i9fNiA8oj9Ply3OGof
coSEzpO4VLf29EUykmtmkmgojdkvHaznWVpOQgz8fb8KHSai+yY5nvfD+peS
EV5xicU+wph91ch2gb5BIlKir5MpIEdA/j6Xf5lq/wd9EuJjsORxQjwLfV5l
+VptB3t2PNsfqXvozxz6XCHpcgUF7DrnZkDYx66dDKyfvJaRF8mOT4U7ZW3G
782j9lxt5YhbbD7JvH/UxK2wvDpPPb0pll1Hb2GbbfoxXeIjrHqRfYsF1A1f
PM4RMX3wSuV5HP6CBaR3GarFzVi+HXrnSWxy9ihkfzyZuOgRA/29wZWbv4T7
x9Ah8gGfad+KefjrD5bJtUvMDUbBNJY2VcCuj/6OD5BNQtba0oF+rsNJxmkW
HV/lfn7LHY4hUKgvvdy3dwbdX9MwOzDtemkQkJIfD6juU6hdJ1k6bih5EEKl
Hx+75TiN2rsmChNcXHoh5lZedOSJcdTfnrxe6eNyohdoIX2GeacnULusyBNi
tlA7ZJM8n12poaLvheIdy3rGawpIVvs+nVTsR+3XN3Xa5lsPAUmwIOgZu97/
e1/v5B9+jOV0aCwf78hOGUfri3xPLRfnvSMg4TWwX89qHB3P7Szju3tjH2yf
PsOi3h9F5/OmKNeb6EGFjfMxZOI6Omo3C7uQdHV1P7xh7ruz+ydmvz2dK8dz
oQeUAoh2r98Oon4lrOX6/ZJ+N8Ah51d1K4dRe155/SeX7k7Yrb4h7cSqPtR/
7IbGO0k5HZAuRLhnd7wftbf+KdMNLOiAnEzOmEuFXeh7tO2VdEpbfDvc7C/8
tKOvG7VLFH0XHmNQ4eYufu6hEOz3YydXvnW16uoDGR2yiqQNBeXp9pOYvGOg
Fyhxw3ZGIVj/7XJYx67TbgMwVFqa4OOJ5Z/newN23mHrccmrgBf4fpp5UM9W
PsoQdLXc7+oawL6DeBvHVN7tQ4MvnBa2pFls/AHZ11uDjWmgUndWUyYFy1c3
0J0/X5geAcf2L4MPM7DxWvL78vg0ZuFMLrfT7zYCGh+3DQdxDAuOAyXfcu5K
GxUd/5EjRD1ffhyu+mxtVecbRO287k21qy/RIFdON3QoZQbdj1a5bOMYs3gY
Vm89EbT3whi677zyAAPh6uiDgJfSScqK2PcgXce+vS1ZNQLPRc59wO93yG15
4fdJbASiai8h+D6ktHz3JaMhOpjannl7TKwLHf/5+BpjyXg6JNUrnNnthX0v
r7huNGcYmQH3uRK936PY7+vG81sxpVfMgsobcbJRIMaBn6G9gWk4B+K2iyJJ
Zlg+bHNA6vjQjnn4/TaqwD+CgOpM0X5lIymveRAVyzTQG8DyXqnrc5on9zFA
iP9YxC5LbLz81LkXvTl08Nvj3W/cNI3qxjlhHclF/uy69nFgPHfcDGp3XzlW
KGVIh5Yt77x5nMfQ9074UqneeW8avLcYbDnxAbP/v/a+PJyqtY17s1WS5iKN
SkXmkKlhbYUiiYwVmiMNSoMylIikEpUMpQxJIlKUoUFlTpIkFLZ5Hrd5/Hiz
rM66v+fsXKfzXd97Xe/+p8vv3Nd9nvVb93Pfv+dZzzA5QdM/e7D+nuOKmv9r
fC7OP/x10efBfBB6436kHIE3uloH3OhtwbIP+Jj+uk9tQlLel8CpLZhe2Lak
SVnlI+99iscPttd3mrHJGTyyLrOI82O7z/HduJ/Sgo0zVguKoFSO2K8SvfXc
7WgLlnDa7/qGfRUjOD7e/eu/FEp3+JSBrUHdAF9X2ycTINwHcAW9Q+K2ZgMA
XxTMxnkymJh3w3FT6ztPNXewANylxNZWJhPiVzULJIfOlf1de5R/VHtQ7Uc9
bw+Cn7/+zRz/8ihO/MXBHiz53YzFpy53jeCCoWsrLoT0Y1fYDJO5qT0j+LK3
90Ly0ii0EraHHZO0e0fwrVmU+oOsrLSEp2vnnjrcN4KbV5zwzqtjpd2wUCgQ
V+gfwedaFRruOjtY1xd8UfZLIPC9bfsmvRjsH02mBtP/c18UE3uUf1R7BBHt
Rz0vzk8KiR/yvRHMeHbkP87vb9eDzVl744tnSvcIbhZD9ZfKHdTPpHaudL0z
u62GQtsmr8sSlD4wgk8W6EkIE2SlCU+bdfFHKR5HFMpi+QPjsDlUWrWMncM9
f5YRvNLUKM39CZW2odo5YgIP6wiub8XJIj2o03/yxsrUHuUf1Z5ViPYfRTwv
ip/R8jxfnaPAtXJQh60IG+95mniPrQHPAnKD+zBy/LzmtDd7PpVCc8ixOF72
g2i/8skdooqzWQAPvEukzmsWs9Daczc2Dp2rieP53FbLSw1YaS4H5dw9vAm8
7OwhSrIj6zAPzO1R/lHtwdvvSGo//rwfSc+L83OGxA/O41/5RvP8LcApXy6m
C/A8b3lcrJZBD+C5ykLukUp2L0bm2dn+mbXCpH6M/Fzd/pyfrbv7MTIP5oqd
gnxXBzAyb198XrDmvx7AyDyj7FH+Ue3B20/mGX9eMs+5w/z8U54ZDg9azkp2
gn5xq2gg12RvJ+hHeiLX0lVcOzFyv2O93OrUENmJkfup1QenR7aZnVgNqV9v
8IxSvFvcCXgQ2UDzO1jZiZHzBsoe5R/VHt3h9m8ntR9/3kTS86L4QfGJwq9Q
dw64BrSDPF+xVS7DW78N1AWHvLaWKLFWjFxHtFtZ/BJlGOC9OGe9uyNr04KR
61RuYYT/gfEtIH4WdW3dwl8yOK4k1UGUPco/3h4yb6j2o54Xxc9oeR6r0Uh5
oN8G8NczWFMMvrQAPP7hjU/nXJsAbrG9/pPQtnqAb53ksiLGrgbgqSd7+xa+
Id/3RKGk/1/vgULbo/yj2vMG0f5XiOdF8fPXv5njIjqKnzbcbMXkVtd+v3Si
fQTP0XrFY6XdjJ3s8Zet6m0dwbf32Gp6Zddh83v02JtDGCP4nee9GzXaK7FV
m16VXrreMoLL7Be+5aVWhh1xer3o0+vmEdx1uqOT5dgSTIouHGO0ksCPCJok
8SkMjhvcA+qGvicxs0f5R7VnG6L9+POeID0vzo8siZ//fIb55d4IZjxb5l7J
NbRpxSpeHRI2lmkbwd2Uew0/8DeDdk57c9VdSLsOe5AY3K8v2TSCJ+6YXqeo
U4lpvrhXevVo3Qh+lHt7CfVGKWbA21F9/mQ1oZO1HXMeri7G6Nuy5T7frhzB
/adl9PAfp2PPF3Y7D62TY2aP8p8w3B4NUntQ7XdFPC/OTzmJn9HyXBLRtshs
VhvmlKbZbnyReI+cBmoG/LotIH44PjIUlsY0YrWBvBJHrhDtrxK0U268VYsV
kXiwOSjWE2NZhS29k7l26NwJHPfwnS5//EoFlqw5O8TPvZjgjU29v7SsHPPg
CureMzjuZWaP8l853J5CUnvGD7e/htR+/HklSc+L83ORxA/O41/5RvMsYGCx
JEm5HfBcmqGoFBrQCnie5ZSk81yIAXg+Za1m/7q5GfA81pAhaj+mGfDgEjfu
6w/zJsCb8O4NfUsUmgDPKHuUf7w9ZJ7x9pN5xp+XzDPOzz/leaLl1onn0ztA
vzDlpfB73O4A/Sg466jkc7MO0O/6T0ywmLqxA9tM6qcOUhY658Q6sG2kfh1t
rBq3a34H4CHrxRujm7M6sEhS3kDZo/zj7VEntQdvfyCp/fjzriQ9L4ofFJ8o
/ETvPYqZQRfI87MfJC3fF9QN6oLlUo6Jqpk92DxSHQmd0G8kn9IL2nlKZPWe
ZLs+7BCpTvEvVDe81d6HSZDip3Dsg8e58/qxyaQ6iLJH+Ue1xwrRftTzovgZ
Lc+o+bq1iPkr2vB8F7m/4PNjZByfTyPj+PwbGcfn637XHuUf1R4FRPtR83Uo
flB8pr4Uj1Bx68LaI1nCOfczx6foH4otSu3C7l4MeNk4j9DnUxE4T4Z5fGJQ
F8a3ZmW4uA+Bd8lZfHu5fNB/jsS6of1aI+0fxjtIuKnYjy9LznUCPwcR+OFx
72t3POsA7UHhgkVLZZPb28HzonCZdZ/Unx9pxzg29mswvDqY4k1BN5R4pdux
3acN1k0pIeK/EYFXLr+Kyeu3YwVvEzQ+7SbwcUlOAusyBv0v+/hyaF8Zjo8d
xseTcPdMPuF82w7gB4Xf6Fw1w1etE7QHhefw5iXLju8Cz4vCW85QC3yjuzCN
ri+GPUkEn6yXF95938pKi/Ot6H5+qYcpLrD04MSyOjjv/WJDsNwXnS4Q53/9
uxO0R5PUHok9klUCCV2Y23Zut6v7iTgxiV4nWtRIpQktnPGZ3krMJ6DwVv7u
R4tOdWGJqc9ezHlD+BEteprjrE+lyWmJjHFfRswLofDZiH6E8v/qWpsKa2En
wOWp+z3eqLHQctl49gydB8QMR/o5dEu0mqcT8COf9irKwqQXI7cfiSP8WGa9
VQ3T6ABx0r4qzKpBrw0j84zCzwz7Ib9flRe6ScKP2kE8rBaS/iR6px4jxxsK
R/mZ5Ni7aMf6duzJWGF/Njki/tu/nLnYLFyGKe/gGaNyqpUpjvsJJ/nJuJPO
/W1lO2Z2v+qIuRfRH3fMb1a2p9ExXavwOGvhOqY4Z+4YnYJL7dhKabUNZTTC
j7K9VGC2Twk295lqbcjWUqZ4BSJfofyvO8rxvG9hB8C5GMb+LB9rML+628eH
zqVihqP8JN048JmrogPwk7BiraqTBwObTWo/Ckf5cRRZE6UZ3gne7/j3mhem
PuzGtEg8o/CLw37I71f8pIRaqyeFpkiKBxTOP5wPyToBhaPyZ2q3rxQ7hUp7
smHn3KF1xjh+tGfOxdheKu2nriP6l1G+78Rje6m0ud/MBYe+c+O4zn9+uH+2
EVy2UCnktlkvRrbX3bKk0FerDSP7f5ZjnbH3bD0WQWpP4QxrkaKB0uF5A4KH
tdNcS2dOpGPi007M+88+Z/x93bJOXXmkBHMNkNIdWgeG4yGPhn74PBsRVykL
Y7X3ujIwF5J98OP8hTtCuzERkn+ttJ3p+30ptM2k9kzaN3bskuzB/BnaYpG/
keD5u5/uDSyuE5OPtcx/zkPgGSJ+yW0pndg6t5N1syUJ/GmxHWWRPSttG+tb
15LULqa4OXbyCFcrfL+89FBVuiYLLbBvjdk8aSKeUd+/UHUQZX/gdqDkpNRO
7PGmUx+ScmH9Jc9zdnnHTOq50IlNvRB2VLaMeb2eah6i6La0E/OX9jE59Y65
/Tsrtjb7+A5M4PkmA3FL5vbJIR3Xxht3gPeCsm/x7urKFxrMP1oTnZZEEv0L
Ne+Eytsoe4+929KbpTswraeXpOT44Xif3K/H7VNuZrPqwBqtNK8lz2E+P9B4
VTvuSF4HZpS62+PSaub2ay70cFhjnViuytOATw7M7VF6bLQ6bSKiH6Hsb45z
49hc3onNiLgQs8//l++2FtHixiWdvx0PeDyHIuKZbN85HM9TSPE8b6aYhEbI
6OPcjxTnAun+37v10P2L7Oc9Iv4L5E56yDI6sJkkflB+UP1i8/nriv2uHb/9
XhiI/rLEKPhQvGIHlqTksESlgnlcHeo80vZkdgdWp26l7G1I2Jc4rf/kOa/j
t+MT71/aiP5Ftmcf7l9NpP5VWpP5MVx79P1uB6nf5UoaLh7zEN3fyX5WI/oj
X5KzSTJnJ1ZL4gflB9UfI84ejmMx6wTvKyknU/nFD5iH5ZeJxWzgg/kEVXdQ
dUrwUrjfGG0WGnk8u/j90jPvHFhp5HmDW6Ycj/UCqDT/h193USv6meIpKWK2
r4qotEZJLenB6k5jhqvZdd6qKaHSdh93YvdW+GX9ifnROPscKu3d9WaLBTKs
TPFM0RXj5jym0hzOjGszeM8cb2nTjJB8QqW56a7THdrHjuMUWX5PJWtWmqGg
5wSeeCpT3MeA0q7QxkI7tcY8sbaROX4rSF4quAOOB9spLet2Px3AyP5R+Bdn
1/u+8/uxyK5EMXZn5riI4tvrsxb2YyWbuSOH1jXiuFznpvkdg/mczCcKV7qs
KXJ8bgemJ26/kx7IwhRf5lu8h3sQZ2Tc8xo63xnHQyewfxmobcYCSPGDwuUF
I/bprW/CHhusKIxQ7mOKX1/tPk1esQmzNfV+OrRuFcf3GGulmanB78IoXP5M
a58FoxwLIvUvFH6UsXdOe1U5mEd6qJOz0c+8GDPSE7zby9PMFC/8QRsYf56O
KYk/W3qc0sgUz2qfd1/nBB2zkCgs8OhqGMGnyayZ1hxIxzoj5Xjt+CqZ4vGK
QqU3NhZjdTwlQldaypjicgLR8suxYuxlYMuDofMIcLxvwZ571ZMqsKu69z7f
HqAzxa9c7efvFKzC+MfK1GjQmOMPd80U276wCoxbOQYmvvTZ1AT8o3CRk2bb
dxQ3Y2I8VbSib8VM8S9xaw5XFjZjlvH+YkPra3E8adzTYvbButlO4hOFx54I
y7pSOpjn1zBszppUM8W/7Zh/p2oQl0iw9Rpab43j2q0dwpQZ/ZghKX5QeOJX
de+H0QPYloC0heoxLUzxw+9M6xPjBjBb932bhs6LwXG8vpB1Mq4PyfoH1xXk
uimnzX603bMT6BPUOG4eQmfidZOs63B9SNaN/MN6j6w/cf1G1rcoPYbSV6UI
vYTXcbI+wXUOWf/kDesWso7CdQhZp6F0BYpn1Huk9KsWp+2k0sh5FYUXb5n7
PmEPlUbOt1mW27E7XVQauS6gcIcGl8QvvVQauV78MDCtn9zPSiPXNRR+KGV6
bzGFSiPXu5B2j/2d9yigLqPwIiO37q9+FFCv36/Uzn4b1o2RdQUKV9WIzc0J
78bIekNB/azrVXcGRtZFKDwxz/JG4g0Gtoekl86dU/t6NroG206ar0DhOt8V
zlSH14DvQQPjsi2zrUswbVIeQOE2kS6MuqMl2HlSfoiZcZ31Gg8du0/KYyi8
Timh+gknHZMi5Te3K7qq8ePKMHFSHkbhWoVPJp/uLcWsSPlZa4nvvvm29aCO
oHD7C7EzH56uB/VldUKI0BrNNqyWVAdR+PNwJf5lGm1YHKk+vo44b2Zu2out
JdVxFL5yqcMh+UO92AlSfc8Xmz7BfrAfOWot7yjvJuLBXPFQxaldVFqblc2E
DRJE3HK+WmAhpsVCu3E7XOI/51wP/7Yc+qCZNXQ+CsneIHucTaR2G0b2H1ZK
z8h1qMeeq3JzUF2I+cP0Y5vGL51Qhm2MqmrrPUbM13nQnn1hDL73qgh5PpMZ
xPyeVIP6/sWWJZjwFI6sImliPjBjwnm+tc9qsEg3hRVD++dx/PENqTCR6wxM
kGR/X6jTbmNIN1ZO8j8jeX36pbsUmiqpPQcWy8j3XqLSqpRS9GhRv8y7ysZc
PJVKBevJe32NFu5NotJsdDfWSUkQ+KQPZdZrullpFQcMzgZ8ZB3B59u8tO2X
ooJ14N1ec0L23qTSeLguzfJ4TNgrrIhd9IKdBeSriqVllNmSLGD9uYt5z73p
JSy0rydlNhvlEDhD1C60WKwXI7eHwuj5vEirF6yXFh0wX1DP0Y91eUe8eneM
wBuSgk6yW7ZhZH6CeD+eSd3bBtZR55w4+WrzgsF6J/3WM+IGkbdttET8aE4N
WNW4xv1qBkScjNO9VyPcVg/WVwvvV2BI7GzCsre/tItaQdSRGdXhLguul2M8
nVO8ngUQ73Gu+Rkrj2dlYL1TWre9pvb6CizwRbBj0UpCh28/wsc9ObcY21lV
6NsvWD+CO82fU7wkn47VkdYRTbN2sDSroGOTHmSpC8sQ/THtyyHOsdxl2EF9
l7HmqUS/dp4wqW+McCnGT1q/NMvTTetwWDF2O+i7T4BK+QjeK8h9kq+gFujJ
fXvNej0ka8G6qZQV02wjLKqwxwKL3js+IHDOzzZa8zMZ2AFSeygT2UQLQhnY
ElJ7sihX6dPamrG5N+XGt8mWEM8rp+/c4dCNGZL40S+ScJS+3Y1Vk/hZdtl5
7RN6J+azuOeOXASRt3lDIr81GlJos0jv66ygfmKkHYVGXn/1xes158d7A5jw
/XU2qmlEHRn+0f76JxutPN/OuP8oEWd4//Dpnzad7w7rCI5/Dymb6NV42JyI
b3z9+9jNRYt4qwkc/04SGc3aq9RN4Ph+Jok9DduogQSOf88RnM4Ve7ee+P/+
/HVieWteq6kWEO3Ev6ustNdueXyeeC58Xe3ioNPZZrlE3IsNfw/xFw5fbLmb
WB8fNbzOi3Uz7XPlRyK+8e8wXApb08M2EOuH/hpHTSR+R+KI1H42mpFx3Mcq
FcizlLatZ/1m4nlxnv0O+BfUsEGeE8yWKX3cAXk22mS0aKwB5FmbT7U1sYvw
j/Pc4SPU0bWawH/+OrHefp4KTgnIc7rYzuU/koh9CDjPvlWcPGmJvYDneWVv
KScudgGexbtn/7BeAXlm35bmad/d8o95HlTPcft+yac4z85pMrR9lsRz4Tzb
VWD607IIHOd59YNVjuOKCBzn+WZK7vG7vgSO87wtYaNKJw+B4zzP3tJp+1WT
3M5OjEqTOXX2PjEvg/Msu1Qnm1OjF/B8XUfy9pqELsAzvaC37d3CDsDz94pL
QoecWwHP9lMLTtgs+Oc8J+vxlixZA3k+GFLQk61E4DjP0btigx9xETjO81M5
vbfs+4m4wnnOT80IeIcR/OA8G78Yf0UxleAH5/mYVfhHnZlwf9GLI8FmWXJd
gOcaI3PX6+odgOfUtVM1ZA+1AZ5Vs5s9GY8YgOe7D7/6b1zYAnjOk7/5tq+k
6R/zzJ94cA3rPIIfnOc9eoKGkYVEfsN5fi40yZhTh+AH51n2VUN48o1uwDOX
31WzwxGdgGdVN11XkaR2wLPrBQ2JRzVwva/3hvbjcdIMwPNS6eUGq+ObAc/q
SQ/XdHg1AZ55z3Bt1QlsBDzrbrk0JbSqAfBc7nvWwmRc4z/m2aZh0WU7eh/g
eSnPqewbJ3sAzwsXUTlWF3YCno8+St/79hedhPOcmvdIiBHOADz3v0m5dH57
M+DZ88X83uDoBsDz7YbM/PmetYDnpwV3xB1tqgHPE40nVhbbVwGe2/dR7j1/
UQV4/v6Vd8CUqwbw7Maom3LApQ7w/HO+o/G3ee4MXGFsPQbynDmmnM/+l/Hz
iN6Ys2bg8ul2wPMubkbFCnkG4Fkq814Gn1wT4HkSm6dxukwt4HmxkybfLPZK
wHOY+TfRqlllgOeLaY6nKq+VAJ6baNtq02xLAM/WW09d0q4rBTyLh/f7qMRX
AJ4v7p6WapBb8495rnn9QFLzRS/geeDJG9FZEpDnHV80vjv4tAGef+hfFHLl
bwE8z2A8lt7QVQ94vsM27mOOcxXgWfdZELeDShngeeVx5ZstB4sBz5Lz2iZX
cdEBzxXv7U6c204HPJun3FbYIF0CeL4yJvLZ8WvlgGfTm627xq765zz/qXje
+Yfime8PxXPDKONZ7F+O59HmZ15EfjZD5OcURH7uQ+TnW4j87IXIz08Q+ZkT
kZ/bEPk5/1/Oz6PVG1EIvSEzSr2hgtAb1xB6w/Nf1hs6CL1R9of0Bko/m45S
P0eMUj/vR+jnowj9/Byhn6v/kH72+Zf1M2o8eGmU48FVoxwPbh3leJAVMR6U
QYwH3RDjwSLEeDD/Xx4P/m9+4//N/Mb/5uv+7HydXpKdlGAc0R78++SA3Rf/
ma5EHcG/X9XZ17z6fBPaL+v3j9q7DtoPqHNxxWyG9ptvdu+TjGkC9j//OxGH
uL1AT8UdOie0f3pwjHe6MrRnS3gQNOdtA/TPYqh6+2U/sNdo0mGPCa0H9qw2
woY1ZtA+oKJVRG/6P7cfbXtG/byj5BP1vtQR7wsVDwKIeBhtvEUEH9KzDIX2
nHZWPgEsrCM4/r0rI63chrWHwPHv5MEhVeGJv5z7g68LaP2gqF+TS+D4+sFI
laCqKHPYnswBytydJ2F7mto+HTvPBu0proep8UugvQZXME1hH+TzSbXum9fe
8H2xxKu0DJg0AvspHOIuZ3tg/MRTeq+dE4TxsOm5PrfqVWgvv3WTP5c6jDcq
f4VI2z5oH3pbRqSQi9BLOP8o3IE77smyW0Rdxt8LCr+pfOTL+9lEvcbfFwov
VL+4c8dngk/8PaLwW20Kx7alEOMUfL0JCn8j9szMppkY3+HrW1H4l/ObqpUN
iHEivo4PhXvwTuSMkibmAfB1EChcPLPuru4dYh4AX6+HwrdrGtKqbxJ+8PUR
KDwh24S9fToxXsbX5aHwzI6pzse6iHE3/h0ShT+QN/l0aKDuH8fnaON/tP1r
tP13tPkBld9Q+effzntP77pZak2B/m82GXOHTKMC/4liWZoysdB/orWYkVs/
9L9z94TjZ7sIPYP77/7w3CZ3P8wDBmtuX6N/Z4D+vqo+QnuqI+zXXl13l57i
hf33aJeowEsa7KcXNqb6OYSUgP7ovdj0baYLHfS7Os61F2PHwP5VS3sRvYgb
9qMnq3f6a0WVgv4i7xAz8+lr2C/+bf5//gV1YJPS6sjW1wT+1/Uy0P7wsaWR
P679vn0dm/GTasXft9/96URCZV7jb9vzXl98JEMC2qPmf9xe7m6+F9Xw2/af
Juuf57f6ffsvY5LTu1x+3z4vrDV9WT20Rz1vwcXj2ZPtf5+fZbv2R9vw/D7/
aedc9nAc/n17N9NGP78QaB9Z4YHxGMPxmm7zkvTF8TDvofz35/JkcXjDfPj3
fuD4EdWeFiU177ezCHxrsZT+0P0Fl9dkXFEw+GXeaXi9G6o9LfGteQUpKN5g
e1Sz312JUoT+UXyi/IyfX8qxagH08/fvEfr5dtdrvV0FUR9xP38fP9CPtO2x
O23XoZ+/j1vox8x9ipGRNvST/7f9BfqZhE1YukgG+kH1U5SfKbHvNk5QgH5Q
+QHl54ZL3ka+o9APKi+h/Mzs8dzMFQf9oPIhyo9Aeskkx/Ewfv4+D0M/p7+f
2qsmCf3U/m3+h35+aARRPbdAP39fd6Afzt7gBdK7oB9UvUPFiVqQtf2cD/B7
Yob0Zyufm8S8DZ43RmsvOLCMo9gV4qrJ/u/C9OF3tLkr3V4ILSB01JaAdMbQ
efWjtd8WWe83dB8JGZednq/flQ2/h+73mKlp40LMOx27S08auqdvtPZh9eLL
3M9DfO+Ec/GzDsPvrdN0m1R0pxA68OO3ePuhe/1Gay+h3fQ6cqAF4OpLbxo5
exH9Dp/3U5Ctu84TQMT/6uXj2TReDWCjtZ/hyv10kjXED1X8iKHJEt/F8HlF
usNJnhsdBE6Z/Gba0P1Wo7VPyuDziUqHeG3cgyd7e+D36Ezxm7SS/cT3YtWz
03iH7s8arb2+jImpvjzEOXXmnjfgIfT2yPkQz+tN/IQI/NYZ1/4yzbZR27sv
WdP2YKAY4Ec0vssIvoDf09vLrrZsNPtlP5iOtu7Q/V+jtd/vMf3wTGWItwqY
33WtgN/rt0xkvFy2gcCp70/rDN3HNFr7dJH3y1P4IL54Q9gqsUC4HoAe07po
eTTBj9WPao6h+8tGa88+R9jDwhviiyQsv/v+gOsNZryYkVYfSsSPz2Pl40P3
+o3WPm9ifOZWD4iL7PNlub0HfmcPdfFwOkwh4v/BG1bNofsmRmvfNM6Cd0Zr
FcBdTs1dHnQa1muUnkTpQ1Sd0tmbkrWw+pdzCYfHiVH69tZlUnCeXyJV9MLu
g0R+u20pfG/o3jFUPUXVa5QeQOkNlJ5B6SXe9QrWJ0zgvM3TU089CuWhPUoH
onQmSseyI3QySoej9P+fei+Hzev7ilf8X56rKuNW151aYI/CG07bPrN1h7i9
cdrthXRiPpZb483BoXtnUPjSxbGVrXkQf8lmLLRLj1i34KUtyjd0XyEKn//k
paiHGsSfHRnDiaURvBU7Ka0eurcLha9fsFB5dxzEBZa8eqa5nxh/0T75mQ7d
j4PC965Y0sCrDfEguXKl1WHEPOTWRyHBQ/fmoHDuOtP4sQ4Qz36XfvDbRWI+
x9TRjGVOWDcSPyAxr/PHdoivkjKjuNwm5ouen68vGrrfCoUnyK8TZDODeKFx
B+PlHCI/U5pp9UP3XqHwhCeBFkVNdIAnf81zPiNA4O8z2nvC1zYhcW+RMY+O
sEC8Sa3gQvsv+0/SfXubVB7XIHFxlYIjz0Ihzh710LGSSjzvKkebsrqKciTu
uatImrumBOBNVY33ah8T84Gx5h/Fh+6NQuFHvj88kXcH4pS//FhpP/8lztNK
CKEo2OTBfVc6C3N2lBqzgHO5wniaA8ueUMB9LGJnWrUNrAbA+VtSGg6TyqT6
MPI9ORekN7i7h3Rj5HPCfv7g+SLWqS9MTbXbwHld6eGWzXM+tIDz2rMcJ4QE
XGjCxEjnbG3wWmlyeFU9FkU6PzjUMsjWfGcNON+rWaOvh8O7CuxP+vnD6y0Z
x3kheLZqlb6nbADvV1mU0CtduZ8V8CwYobF96wJWwLNiT9FNyUss4By1e1NK
NftCKOA+Iv0fsefuLBkAPFONf3w859ELeNYwE9Q5ltEFeP5qG+co0dAOeBZk
+3YubE4r4Pl2z4/5vFbNgGf6mLUF5w0aAM+fjuecEA+s+cc8O3Uv8xRIhDyz
0lemmUjCc+Zq0pLV5ZTg/ULqEvmnorpYAc/cx10DHmizAp5zhdc90jJiAefe
jf9Mc+fig/doPaxrW2a9rw/wnKTEJeiAdQOeMfMP6572tgOe54p9GENPYgCe
w+QXzFRMbgI8s1zx14/eUAd4ZhklzxcSLaQMByDP2InJXyvuQ54Zt9nLNldB
nkXVeThkkuC5gN/fxnRr0uD9WoGfDpzXM2QFPJ/e/VgzWACeA7RWYl2u/Z4B
wLN6qUnud65ewHN/sIpplHsn4Fn0s5r4xIltgGfBPUmCtEfNgOfWF3mpzsvr
/8fzfwnP/7/lDY4/lDdoo8wb4Yi8wfqH8sZ/ex3M+S+pg/+2rluB0HUOCF2H
Ou/zv13Xce5JK3mmC3l2OhvuVGRCATzvZ+MrLrrQD+4l+9YjYKtZ1gN4Fj6n
eObj1C7Ac4Tr10cuy9sBz/2efBK2JgzAczCfku2e/CbAs+Or49EcGvWAZ8Y0
29Dl36sBz9tWvrrubVcJeD7TyLl4z94KwPN00cX25S4V/5hniuG36s/1FMDz
lkR6TZzsADgPuCxTqnuBXC/g+d1VqZebqF2A55Wx1V8t49sAz1unc+TYe7cA
nn/E9T4KPN4IePZTY+hGONYAnh9Ivj62b3DcRuY5RdpjsSBPGeBZP5ueMLu2
BPDcc27KNwOJUsBz8Uz9e4a1ZYDnn9/zK3+bZ+r1S5t8nkGev92R+/pGpx/w
nCX67FNLSzfgmar73F3VtAOexzzXg39xNQPw/PrjS37rO02A5wWnVGO2GdYC
ng+91e/2c64APLt3zpoZ3V8CeFZN9v7GV0kHPEu6FpjFG9EBz2xi70L2HioG
PDdU84peZv0fz/8tPP+pvPF2lHlDH5E38hF54x4ib9xH5I1kRN7QQ+SNbkTe
oP+hvDHaOrgPUQdzEHVQCFEHnyDqYB+iDj5E1MELiDrYPMo6ePpfroN/SteJ
/qH5OtS541YIXfcBoes+I3TdeoSuC/lDum7TQn8L7lms4Nw7fpOWy36P4bmb
Jo9rpldpQ/vrnjP6Sn2r4TlqK7pL+85C+4oXW1avVIH3UQS4TBlDdYH21qJn
zq44AM/5e851IESpHJ7vy1u6t627B54vSJF4/315KDyHmOL3yK1mcNxKPteQ
zcHOf2YDCzgv+cOeueILb1Fo5PNfaf6Hub3G9oNz8nLH1/u43+gG57bu31oz
79xAOzgPL2YZu7bSaQY4b1X7cChdQqgJnCN1bl7o280OkM/R8j/a94uKHwFE
/LTvo/p4ZMNzkT9YWiz0v1cJ7H/kxVKSPaD9TlWdJztCK4D92C0h4hGHoT2n
EPdRdjZo79t5c3KoEbR/fF1rwcfsAXCO8vqcjpDYi73gfMfbD2aW2FK6wPnH
y9qn7TY91IaR4y3e8HrV/q5mcG5xzlEXzCqoHtzrxahtOxm8vgqcN8xqrROj
M6sMxBurLMNVdnMxiDe744cEZ0yB5y8KBG7fUm1KB/E2VXnOWMHtJSDejie+
qmUkl/82/xMQ/KPeLypO0hBxYva0d+lSWRiHYaEGKj9EYNw+7Z3IVXcI2sd+
9RvTSoH9wvRFkNMKZ2hvODu1pmIVzEvqoR/y+gwhLpD9xqTCB+YroULrAskv
EGefqii9wAfmsZwbCoz2Uoj7bz+gcVse5rexMl8bzK5BfNbSaP2NVjDvFU7W
KPmeB/GifDmhZBOYD/X5JaN00iH+IOZLdNYUmCcXjP24dtcJiB8LdQrcNr4P
xHPfuehoqySIzzWUu2jypAvEecX0qQlTt8F8Kx318F6yAsy3WbEBPBafIH73
flSGY3UL6BcB0WLRC7VhfhZx9jQXCmwE/aXTRNPj/QyYt+/Es2fynILxhp/f
SNY5qDjM0U5QDngG52lR8bn5+qwS6z44f4uKT9+JcW8S6HD+HBWfD7Zsda41
gvPqqPiMtdGce+IsnG9Hxaf86xM191ThPDwqPg+5TJv0KhDOz6PiE79vnazT
UPFZJnD1a2YanM9HxufwfalkXYeKz62LxSfFJMP5f1R8vhojGJW4GX4XQMUn
Kg5HmydHm4f9329x1muHef5Mc2SO31KoH75mP6x3ioT2itIT9xovgHXhurNH
/7tz0F52YkrQZjVYj/I+9V0+sxvanyzYyhfFRQH9iN0jzGRVLdQJe7arLj/D
1Qd0gtH6zPWFIVA/fFDV2yn7GuoHUSWDCidxiJf5J5322NwOdMWcuoaVDYFQ
b7hqWWwLbG8BeoNqu379BTmIm/BEzI162Qh0yIXKD62Wog0Ad7g5S6vUoAbo
E7/dkkLBGVC3+Bsv8MmaVgH6kVP8m1OunlDPnHHb9vr6zFLQjyr5QhRp76DO
KYlrXGp/uRj0o+AnXRKLj0L9syOcYrjfCd5voH2R01n8GdRFV259197LWQr6
UbL6Z092J6iXdBftKlj2Deolt7NR1yeFwvkZVBw+/P6pWVkWzo+h4nP22htf
PFPgvNluRHz+9Avn09IQ8Tl/+P5icp5HxefNY/XNa7fB+bdriPjkGieia/sV
XwdK5Pn9iPjkHh/rIjYWztddQMTnwSjvHM0LcB7PFxGfNqnTWeqt4fzeaUR8
Jjz3seDkgPN+qPh8ENpQZr4czgcaIeITP++XnOcvI+ITFYeoPInKt6jxFyoP
o/QwSvei9C1Kx6L0KkqXovQnSmei9CRKN6L0IUoHouoIql6g6gIq/6PyPCqf
o/I2Kj+j8jAq36LyKip/our1zx+c16qKn+nLeqQKnCuPsjc0l1M+R4f2qO/7
pbpn5psJVP+2vbN+a+h1md+3LxobplfDAe1R7e9a031EPeT3n/fsrB/PwoR+
3/6BV7rYlsBKYI+aJw+hHogor6n4bXs21oZF777/vn24ltRpU3bYHlT7UXoS
pT9//liH/ybmn2/lcZ4I4WIF9yqg/KP8tCa6+6hKQj9//x6hn5lvAm8oK0E/
fx8/0M+5c4oWk1WgH1TcovzMqG3ZVb4a+kH1F5SfOV2Jxv1LoB9UP0X5sTbr
P801Fvr5+/wA/SRd69Y7Vwbv05i6duzcB5WoOIR+DgQcE6UnQz8o+w2PdsmW
RUH7v49/6Kew+p32nKfQD6rfIdtzdoap0ivoB9XfUX7WHlXYK/z193lA9VNU
XsorPnYm+QMrDd/Xwwyf79zreFeWSsP3UzDDW9yoK6VdqDR8PyYzPJJ7PrvV
ByoN32fBDE/3PREe1Eil4fsumeFqnm/j1ndTafj+C2Y4+71VnbK1VBq+v5IZ
rhEWUxjyjkrD92Uww3mdvHoWnafS8H2UzPCiwvMqx/ipNHy/BjNcYdVS5xfP
B59/eL8kM/z1htD7O8VZafg+Dma4mpjBzHm3WGj4vkhmuLuGuk1BNYWG7+9g
hjcEeO5JF6HQ8P2PzHCWEpHTLimDzz+874MZLrvG7ubjBX0Yvs+RGb5XeUnz
pv09GL4fhBle3HDVptevC8P3MzLDg59L7zuQ24Hh+0SY4Qz3p290Jrdj+L5F
ZrjS/vUc59VaMXz/CDP87vKIB7fcWzB8fyIzvEnOz3tOUxNG3leCwlvWn3KP
edeA4fsQmeGbMOfsuB+1GL4vjBkucrSA4zM7C8hjKJztiL+35mYKyGMofEqS
0b6yyUP3BP41j6Hw3RnqWw+Y9mHkPIbC47yi284+68HIeQyFTzTdRHvU1IWR
8xgK11NJ9b7F34mR8xgKXzDV3I5q1I6R8xgKvxOTP+mpVytGzmMoPOWtzcEt
9BaMnMdQOGV+1sVjMoP9k5THULjyUZ9jGRsaMXIeQ+GPXyVxOOvXYeQ8hsI/
rb326HJQNUbOYyicvUD9sM2aSoycx1B4/yTjbwuXlIM8hsIdLnTmye8uBXkM
hZ8v8pp6oqcY5DEU/k6Zx0GjjQ7yGAqn209cMFeLDvIYCs+62zWlmIsO8hgK
z7QWWbtLgQ7yGAoX97tYND2LDvIYCpeNbp7On1wM8hgKd/w2scxhXinIYyj8
9mnZ2SWZZSCPofCfPziOW1718NJXCaj3piB0OEr/2yDGv6hxB2pcgxo3ocZl
qHEfalxZ3MWuNaMN6mSUfkbpc5T+X48YX6DGKahxEKqdwkaMaKmPUG+vyOAR
6paHutqs2Dj0tBvUz7J3DqV4fYI6eX/8FCv3VqiHs3zsIlsHoO51WWmfe70Z
6tuAwrVSd1Ohjr1wVvOAhxPUqxR2+0+bxaAuvebRm1XxmhXoT2e9Mt0kWagz
Z9foCty9C/Xk7gkqrkYtUDfGPc2cKSEN9eFdz/zx9blQB1q6XvA1FYN6T1jS
PV36JNR1Tpt9BYrDoX6LbHy/ZF451GkUP6mI8NlQj50JPOdnoAt11wN5df5s
H6ivanIP2Pi2Qx21Sb92iUA61Ete4q5ZR0ugLspnbP+wZxzUP/XLHNrb1KDO
4eK/ZbdjPNQz2xIjcoV2Q91ycZutUUAw1CeUHR/UNcqhDlGbsiq/ZDbUG6ef
7Pg2XwPqiq/pppKpzlA/OJpZ7XDPhDphj/GS9mn8UA/MWPHqoQw/rPsWWd9f
O0jD+u6ld9/oogOs4zl+R+5XzIX1OtFvYuReNliXWemMt/FrYf1ljInd5l8A
6+wJh1bRi3mwnqZNZfhEysG6Ge3UJiJCgfXRpP/l9EcisA4uuLap0PMtrHeK
ljvV58XCuiaU7KnFPQPWr80XJeaKfIB1KiM1cU5XbxmYr55bP//Ihkfl4LtM
eNXdburX8hE//wdmOxwB
    "], {
     {RGBColor[0, 1, 0], EdgeForm[None], 
      StyleBox[GraphicsGroup3DBox[Polygon3DBox[CompressedData["
1:eJxN3Hf8v1P5B/D7PQiJUiQju4TsvbJ3yJYSslXSRkkkStEgI2SmtDQQlYwS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         "]]],
       Lighting->Automatic]}, 
     {GrayLevel[0.5], EdgeForm[None], 
      StyleBox[GraphicsGroup3DBox[Polygon3DBox[CompressedData["
1:eJxNmnn811P2x7/43PcPiYZC1omRNVshO2Mww4wxzVCEITtJyRqiJCltSlRK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         "]]],
       Lighting->Automatic]}, 
     {GrayLevel[0.5], EdgeForm[None], 
      StyleBox[GraphicsGroup3DBox[Polygon3DBox[CompressedData["
1:eJxNmgvc19MZwN+F9/zc73IfxpZFRk25ltxDkcsKJZKQZLlEEckSo82MdjMh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         "]]],
       Lighting->Automatic]}, 
     {GrayLevel[0.5], EdgeForm[None], 
      StyleBox[GraphicsGroup3DBox[Polygon3DBox[CompressedData["
1:eJxNm3n8l1MWx39t/J7n26ZVCwpDtkpokWQpUZYWRZYkS8lSGYZZzBhjMMOM
iCzD2GYwtjHWQUNEkUqLkqS9tKmU0m7O230/r9/vj/O657nPueeeu3zv+Zzz
3G/LISP6XlO1rKxsYfWysmpR3pmXld0VNLe8rOyFrKzsyyhXBs0Lmhz0adD8
oClBU4O+tpwW9JXvefdcluRpPyr0XVoqK/tz1C1Q9rOghZbTg5YGzQr6PGiZ
5eygVeqg/+XWzQlaHDQjaGbQInXwvF/0c23093z0tdp22LXGEttfytKYfgj6
1jFg1ybtoP+1yvJune+x9zv7XhK03jr632BZvJvpeDb6jN51WWqzm7osjW1r
0Oiw97qgF6Pue/tnrMscw7ag1VmydWfQiiyNZztrkyVbdwQNjrE3DuobutZm
ye5dQQcH3zho76Bu8X5hvN8raKv9VYuyddS/GnU7gm8b/JvB7wp+TJS/CPp3
8FuyNEdVaZelsVWJsl3IvxMyPwZ/dPDvBV8l6LjgP4syCzo++FlRloJOCX5p
lPWDTgj+iyhrBXUMflKUNYLaBz8hympBJwX/VZR1gsYG3Rj0v+jr3aA9ghoG
1WNMUbYIKgu+3DHXDL52lPsE7Q7aM6hRUFXsck7Kg68ZZbOg6sHnUTZBN/ZG
2TRoQ5bW+MegHHvjuTlzkKU9URZlg6ivF2XLoLrB141yv6Da2B7lvkEPBf+r
oPeCP0hbsHO84zgw6GfyvDs2xv5pyO8Z1Ep7se3joD5Bg4M6Bx0WdHjQEY6V
vtrYP3PS1hLbWvt+P9s0t81hzgHPj0R/vwl6P/gPtOuooA5Z2k/Y0tHykKDj
KvXfybpDg45xPIz16ErjO9b39NnFdth1vCW291SO8T0Wtvw2aELwPbSD/rsq
y/g+1MaTgrrbd/ugk62n/26WxbuDHM8pPqO3rzpo18v+Gd9pjg2bTrV/nk/3
PeN4Mmy8Oeij4M+wjjGdadnVcTd1rifaVx/nrInvDgkdA6K8LOgcx0yfA7WD
uTnPEhvP9T3vBjge2vR3Lng+X1nsvcASG1vmacwXBx0QfL8oh7A2eer7ctYs
+LOjvCRoUtBZQYOCLlQH4zs4T/1dynrmyaahrE+e7B7G3MZ+3hHP3YKOypNN
w7El6tdzTgQdmaexXcE65cnWKxlfyHwTz8cGdchT31cFPRP8LUGfZMn2k13n
niG/hnNI27s5F2dH/Y+cQ0G9g/+BMybozOA3cSYx98FXCzqV/qOsE3QmY4py
z6Ce2BhlKej04P8R9FSe1nNQ1NUP6u0+ONN1vzvod0E3B50Y766N8vfYxPkf
5R9Ys+Cvj/JWxhH8z6O8hfbBj7Jtl+BHqus0zuco/8jaBn9DlLcxD8H/Oks+
98Xgbwv6MvjR6qDfeUG/DfoL6xnvfxnlHawnZ2yUtwf9VRn6usd22HOvJTb/
XTnGd5+2Y0/zmINmQeeEvjHK8u5+32Png/b5p6Cx1tHvA5a868OZqcwloW+I
WOKf6qLdY/bP+B51TNj0lfwjQY/7nnE8lSWbsPcJ6xjTk5a8mxs0wvH/Q1n6
wxfvECOAM5aLScBN4Cewz6fijXniofk+T7YOTPNKyN4RND/kn3UuHsoqcNV8
sdICn2eKJRaLLZb6fHfo+Gue8FqBn5aKiRZVwlkL1TW7wBfaAQ4pMN5qnwss
slw71oqhlohpvquEq1Zr37fKFXhovf2t891C63h+2nVjnRerjzbPWMdc3Btj
uidPeA1bv6+E0TYV2CpLOG6lWGi7NoGdtjoW8NI27Xwu9N0a9EWWMNJObcMn
4RPwDSfG/vpSTALmAePQFxiomvNyf7y7L+jlLOEoMBE2gYvAAowHbPCj42oT
Ol8XXx0Z/Fviq07BfyLm6Rz8VH39ycF/LebpEvwMcdQxwb8vvjoq+P+Ju7oG
P1t81T34xWK8HsEvF2uBSfD7YBGwEBgD/ASewReBgR4M/oE8YStwFBgEzAQW
wjeBjcBOYBYwFngJTAKW6hB9fSRmA1Phx8BPyOJj8bXgNHAH2AhcBO4An4HT
wB3gKnAUWGUvbWRtwA1gJvALGOtvIfNwnnAT2Gy3e6uR/dAGvL3L/YbPxW/j
r+kHrAL2YD7AG+AP7Grj8z7WIddM2cJvU+KrC1xFm/flW9p/e/cT4+7gMzo6
a0eBnzo4NvYdGOXvMaZH84S5DtHejtpxnO2xq4vPvMfnn6od+Jnj7Q+f3z2r
wFW0maBM26wCD+Evn4g+H88rMBR14JK9tfVgx9PdNk20r5Xj6akdHbWlwGg9
tAO7eylX4KEzHMPpvutiHc8zPOc4S7ADfAJG4je+Kku/c/AGeORs+wD39Ld/
sMc52jTQ5x7WDXAc/bMKXEDZL6vAVQO16Xyfn46+/pkn3A1eGqw94LRL1QV2
ulhbGQf4pMBZF6gLHDXEvsBXl2kPeOly7TsrfkebxSFgoWHac1rUrxL/gKmG
Oi5w1BXaCQa6yr7BTsPtF7x0pXZM8j1r8K+ofzZoMnWhfy9xTp8ot4mLzgj+
O7FZr+C/FVP1C36XWG5g8Jm4qH+UVUoJX50TZQ1xFL4Tn40vPT/qaomd7rMO
n4yvxW/js8E84A6wDlgI7AFmAi+BPcBG4CjwDNgIXER7fPYLwT+fJx8OpgJ7
gLHAS2AQMBa4AnwB7gEvgS/AGfR5t3aAmcAaYClwEfgEjAXWAsOAvf6Nj8oT
nsKW0bbH3nt8Rhc4CWyCLeALcAZYBl9H3wWuog023qdcgYfwl/R5v+9us47n
i0JPQzEnY3rQNhdHXRNzAtj0mHYcEXUv5wkfXSJGe0hbH1dujGvypDY94bsC
J/EMbsS+G7Xladf4Z6Fzb8+xAt+gf2GWcAr+el9wnHjpL3nCUuConwe/IEvP
D9oWXNACn2h73oNRwCdvhPzS4P8TtDhLeAFMcH3UL1KOdvQD3qEOX44ffy1k
dmbJj98Q/Hbf7V9KuqgHw++Tp9/Lf9nreeprXJTnBb0S/LtRfhPlq0Hjgz8/
T/zkKL+N8o2gKcEPyhM/Mco1Ub4e9HHwF+aJ/yBP59trQS1Lab4Yz7SoXx/l
m0FzOWeC3gp+ZpTfYVfQ55xLeeLfjnJ5lmybHvxFeWo7L8rNvGddOIvyxM+J
clOWdD7gfLOWC6L+hyjfCVoS/DbGHdRcX8HZfEApzSGYoWGe/DQ++tfgBJ8b
iSnw57/Mkxw5nBXOOfyBpSSHT9/bEt/Y1H2EX2qSJx+G/2qWp7XBn/0uT8+8
uylPcvjkxpY/+eVS0oXdv8/TmtL+4FIaD7HbWs7koE9dc85K1v2QkGnhObmv
spz/+ykzSJ7zl7O1VSnJ4S9aWOIzFuGz8jSff4iyk22W4UfyNLfrojwwaErw
q6PcX3tWRtlZGzbgL5TZEmWroGnBb4zyoKCp7G98hDz+HJ+Db9oadcOU3xnl
FUGfBX9oKennzKwe/JXBzwi+PPirgp8ZfB58u+BnBb9H8G2trxp8a+XLgh8e
/PTgawZ/tfK1gz86+M/ZD8F3DH4Oax38SPn+9s853rSU5gesXi/49sHPDr5u
8Neo549Rnq0MJec1Z/Xteco780x8xO/om/i9D/Ccxr+84LnAmXBYKfXNu8NL
SY6zcZ/g/5SnM+w/1hFLnmsdZ1qDkBmhbcSA6CR/zplEfEIcwm8YGzj3Rnu+
rTB+hF9uzMXZxLlELpbzh3NsjOfY5vIUE1G/JfjdwR/uPK8yFkL/V/7GiVsm
ec7sNCZarj1rjIuIiTi34MFU73huEC9RLssqYqdlWUU89Y3173nu0XaCZ9cO
Yyri5LXib2It6rBltfYguzKriKXh19huTaEnS213FTpsy1lFfEWs9VNMmaV+
iAU4D4kHPvXspS1n5zrrNyhXtFuvzGeesUV+fqnzjz7kieXIiy91Dul/k/VF
vIfuWZ7J1H/huYqdxIab5TcaK9Jus+9Yr+0hf6i/R+LJLcpyThO/Ebvhd4j5
iL84j4k/iUuXej7D48O2y29Vrqp7a6u6F3q2Uz/Wc7h6lnwicSqxIf6OOJUY
8G15xv6uNrAH8Ie7lScuxhfUyJJf3uEccu4jQ3yGzyS2LHLx8MSI+EDiTGJM
/CAxLvuKGIQ4k5hjvPXEm/hYYlHmAX9K3MmeQRf1tPvQenTif3Zq5wV50oke
fCixNete5P2J8/DdxOXst4/liWfx48ToxMvIEesSI06znr2Eny9XnjX8wfWd
bl+1rNvi/BN7EhsTU+LDayqDr6/lus+TZ/8QwyJDnIrvJu5nv30uT0wNRqid
V3z/gCfehdhL9Ik/Ik9ArI0PIk+A715iPbaBAchDYP98eeJ3/Fg9+RW2Zb/h
xxqok7w9vvjILOUhGuYV8Ts+/oAsjRl5fPRDytTPEm5obD15CbBBgyzhAnj2
FLgmdy34ZoH8/llaD+qZJ2Jq/H67LGEB7AE/gCmwAYwBJkAGjEEsDB44MUt4
AlwBxiC3D3+C+4o9BE4DCyAPFgILgBvOkgcTgAeIH8EBF2Uphw0PHiB3jQz4
gdgQ3018SMkz8S3YASwB3mAPTnJP4stbWk/sCWYg/lwvj55N6iziZHT2s93+
2kDZ0rZrrIcnpiXGph35cnwNMSoxJ/EqsSpEHEsMSx4dHHKp7VrZL+cZcXIR
68Kju4oY43rrDrUtth+g/eg42Hr6P0wbDtMedII7sId4eId6qK8mJhmqva1t
u6e4hbiaso08WIhYljixn3PKHBNXE4cTgxNLE2+fZwmeIfauI7Yh3qY8Sh7M
RrxOTEruETxzdZa+G7SzLbrbaQPxOXF7EbODkYjbG4uXiO1Xq5O1Azt2sp52
7e2X8hjb1hc7wRPvg/GuyRJuPME1AicSSxNHgyuJvYm7waLHuR/WylMPPiPe
JlYGL3dxjMS8xOrEsmDU49XJHLd1LcB3nZWnPX0RN3+vPcT4xTcS9G1UD/sB
/3iS+2GrPHkA5u9I5xNse7J6mLMOzg84t7vynM2c0ZwbVc1VsDeKbzDE39XN
WxDjg2d7uDeIu8kFEPeCbeHJCZSph/3M+OkLfXuoh7EX32nQUdP8B7FzXfMu
5CJqW89YsIOcBe34rZym/nJzLfRbz7asO7E+OBgMzHcf+N9kCUv3dR4amCcg
18EYiOHJGYBh+2hDI2XYM2Axzhzi0+J7DPkKYoJezg94/CzHApbvl1d8s4En
h0JOBox9U5Ywf1/tJH8C3r4rS/gbGfYXGJu8xMNZwt3IgNs/ce3wrbnzwG8H
WdqAycmvgzPAGOTIwQrghKry+P0yZagnd/6Tv8ySXx0sD2YZqB7y9/DgB3Lw
F6iHnP1F7qVcHt9dW5347hnqpJ4cOVgHTFJdPfB7WM+4+P4wxLb8Doa6n8kL
DpMnD3e5v0f8MP4Yn/u1PH4Zv4o/xuculkeG2IGzjnOSnOJl/h65pzPKea+r
DXX9jdIXv+XvtGeUv/Vh/qa6qGeke/8Kfy/b5JF5xTViTckdDleGmIV7HuQi
LvTs4ywc6NmBz8FXgxvw/7WMAW90/17jvuW3eLX1xEzkgIibuF8D/6K/v6v8
7WTGp/B7GcehhztE5KGK+AyeeI0cEfdhqqv7OvU3NIb9lb+PEfLs/ZHuc9rR
HmxOvoL7DGAJSp6L3AX3LsBL3HMhV0JuhJJncBF5Fe6QgHMaKkM97R6xnvfI
vaft12o/GP8G7Uee/gpMdJP9NtMebGusHnRyr4G8CTkTSp7BOXx7J5eBL9pH
GeqJC4kTiBGIw9lXnAPN3WN3ZiknRw6Q76LE7LdZz/vb5YnB+U76ryy9px59
nG3E/5xvt8qTByAuJ2Ynb0hOie9E4Ebyh3wnnWvukW+1n7g3Rjs/xO7E8NiF
LLkD8gbcKyNH+UV5iuOpJ39A7ovvZcQ75OvuUR58CmZ91/0z2r3HHhjjniGO
J54nN0C+ke+JW8xPjnGfdHJuwQy8v9++qLvFevq817bskbGuL3vgIffGw/52
wNvEQOght8mc3eocPqDNzBX7ZKx7r6F62Es9/M3ig8jxPqpOYsF3XGv282Pu
JXJufFcCe1OCrU90vz3mngf/PuP+uUUePAweB7uD0x+VR09z9YDZybPxXaZ3
lkpwNhibfN2z8i2s/9i9/aR7+GZ59jk5wKe0jXbgJDASPgf/VOSFyJnf5d57
0X3IGj3n3rtVnnXh+wM+D39Hbu15deLD8eX4zf7KgInA+NwjIZ7orA3k+shN
vaSel7QHG8jhk5P6m7+LF11HzlfOWX4Hd8hz3nLH7zXXnbicHBOxOd+jie3J
FT+lDb3dJ8jj7/h+TTxP3pv8x5vy3BX8r/wu68kP4GPxu6+6N+DLbfuG/eJL
X7ctPHrws8vdS9jD3cJx8nzvfled+O1x6oR/SxlseKuSnre1h5wBuSryCfhb
4jd8LrmBjyrx5LB2aD+5Bvw7dxrH2y9t8f3EfVXkM89Jzl7OUvJaH9jXYuf5
Zc/D99SDzAT1cNfxQ/kLtQesxbf+D6yvYQ6WPQMem6idrOPrrhHf3yfaFpzE
t6ZH1En+ouTcsN7MFbkxchzEkuQtyJftMucGz3cK7idMlidvAY4Bw4BxpsuD
xT5RpoY8fXF3cUqltuTXdpuLg+d7xGB18s2C+6LTrccecFVN9U+Rv8h6ZMix
zVQnOTZybXy/4E7pXHnqyY/8aB5vln2RI5llPTaQNwHvcU/1c2X41kn8M0X5
2cpwT2OaNnA3Y6by3MGYY7/kabCHXA0YEHvqyM9WBmwFzntb+S+VIb8CHiLf
Qm5wnnqIgYjtiYOYw2muFzJfqQfcB/7j+wJ3SBbIk8sh30c+h7zTAvWDB8n7
gA+5lws/ThvQU1c758vTdqE6uWeyRHlyP+Qfq8kvVyd5x6XKYNtP+aYs3UNe
VMm2xdY3tC1+h1iTfASx5/7yfAcBY66SJw4mn0IszF2XFbblriCxN+dnC2Xg
yS2sUydnLDLgXu78zHMO8X0rHAv9rlY/399X2y93C9dWsmGVerAZXD5SO9fK
g23nq/9yZaY4P0tclwNdX+rBpGBTvpuQvyGPM9U9AP4eZf1G9wPf6DcqM1SZ
qfa1QXnuWG5Q/wnqJPbn3uP3ldrCE1+Qe9miDHezOUM4W4i5yfUQg3NXARm+
JXGXcqt8K2XgiQ+oB/8TBxAPkN8mViavRNzNfYPt1oMviA34rkEuZ7t9Ea+Q
37lMPeRrrlNmh225X7pTnn43a0M3dV6n/du053BtoC/uM+yWp363fXFflNie
evw2easZ2kn99Y6linxP1+4G53mz88m9iKq2JR/Amc55Tl6EHAH5Ae5LwPNN
7Spl4LlrWtP9QK6jJI891dXDndXq6scG8lzDlM/luaeR25Y9hk5ipdPVSc6B
O67l9ttWPYU95Y4L+Vq25d4IOQi+f5EzIN9E3oCcBDEV8RT3Pchr8M2O/Fht
+4KvY/2Z8sOdn2rOCfdv6ypDDo85ZM9cow3Uj7AvbCDXVa9UkQerbz3ydbUH
efIgxGjc122gTGv7neFYGioDNgHr7PLM5LziTCO/1MjxEueR1yDWAx+SiwET
gg/Jv5B76Ws9MsQaxCTEI8QWxBjEm/yPAz1z1N9YnrscTdVJzEQMQ/xyp3wR
s6CT2ORadRKzcA+XuIt4itieZzAhcRb11BHXEMMQv4DVwe5gbPA2+BhsTAwO
7gfzE48Qt4BtwDnwxCDEEcRFxfcW+BqOvbHzQHxEbEasQaxGjEd8RyyDDcRE
j9oX+L+p9oD/n9IecPLD6iEnAP4nHijy5fC9PefB32BvfAGxAXEBfhv/DTa5
QxvAzM8rDyYH74P7yT+BtY+QB9O1duwvWw8OB5+CUwvMCw/eG6AecDsYHkxP
TPGaesBxYNUj3WPgX7AvOA3MeLR6xlmPfnB0m1IFBoQHS7/pXoUfb1uwKpgO
TFbcRYEHZ3Guc76D3cCk4FEwJ9jzGNuCScGXnP8fKgNenuEcgn8mKkP9s84z
Pvd99aATbNhJGybL0y+YDlwFppqkPfQFTjzO+mnKYHN/55CYaLoyrONIf7P8
XsBx4LmSZ9i5nmPgMjAiGAzMhe/HL8+TB4vNVQYePAK2AFeAj8BJYBywXtdS
BTbsqk7iJ/Yfe49zApzEWbFEHryzQp0FbjpFGTAXuA1cBF4AN4DFFlgPD5Y5
1bnF5+P7wQX4c3w5fhwcgb8v7pCAXQqcAg9uAZuAYwqc1dN67pI1cg7BKb3U
A17rpv0rtQGdG+yrwCZnlCrun2APPnCdeugLvHBWqcI3wuOj8cngAHw32KG3
9fhD/CI+YaE2MD/blcef46vx3/h5fDI+u/DJ+F3Oc/w89cW9FHxq4ffg8Ym7
1IMMOKKvOquqB53l7qXCzw+0Lb4IP4c/yq1HBp88oFTh0wZoTw3HxZ6sbVvs
wT9w1nPON5Xn7GRNWBv8Er4Ov1vch8FH4j/xdYOsr6cM9bP8LfA7baAMerY6
z8xhHfVgP+f04FLF/ZzB2kD+jjuL5PUbas8c67hHSO79QZ/hdziHrOmlyqCD
kmf8zv8B5bKdqg==
         "]]],
       Lighting->Automatic]}, {}, {}, {}, {}, {}, {}, {}},
    VertexNormals->CompressedData["
1:eJw823c8leH7B3ANO6GkqESlbbc0ztVAAxkl2USlJJKmrJKd7NGQLUX25lz2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     "]], 
   {Texture[
     FormBox[
      GraphicsBox[
       RasterBox[CompressedData["
1:eJztXK2SrDgYpeo+yb4A7j4AT0DVatQV2MVicUhqDQ6FQkVFYVAYDAaDwGAQ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        
        "], {{0, 0}, {38.20938628158845, 13.776173285198558`}}, {0, 255}, 
        ColorFunction -> RGBColor], ImageSize -> 150, 
       PlotRange -> {{0, 38.20938628158845}, {0, 13.776173285198558`}}], 
      TraditionalForm]], EdgeForm[GrayLevel[1]], 
    Polygon3DBox[{{1.5, 0, 3.}, {0.1, 0, 3.}, {0.1, 0, 2.5}, {1.5, 0, 2.5}},
     VertexTextureCoordinates->{{0, 1}, {1, 1}, {1, 0}, {0, 0}}]}, 
   {Texture[
     FormBox[
      GraphicsBox[
       RasterBox[CompressedData["
1:eJztnK2SrDgUgLtqn2RfALcPwBNQtRp1BXaxWBySWoNDoVAoFAaFwWAwiBgM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        "], {{0, 0}, {38.20938628158845, 13.776173285198558`}}, {0, 255}, 
        ColorFunction -> RGBColor], ImageSize -> 150, 
       PlotRange -> {{0, 38.20938628158845}, {0, 13.776173285198558`}}], 
      TraditionalForm]], EdgeForm[GrayLevel[1]], 
    Polygon3DBox[{{0, 1.5, 3.}, {0, 0.1, 3.}, {0, 0.1, 2.5}, {0, 1.5, 2.5}},
     VertexTextureCoordinates->{{1, 1}, {0, 1}, {0, 0}, {1, 0}}]}, 
   {Texture[
     FormBox[
      GraphicsBox[
       RasterBox[CompressedData["
1:eJztWy3PrDgUnmR/yepN+A/8giarUVdgF4vFIVFbh0KhUCgMCoPBYBAYDAKB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        
        "], {{0, 0}, {48.32, 13.76}}, {0, 255}, ColorFunction -> RGBColor], 
       ImageSize -> 150, PlotRange -> {{0, 48.32}, {0, 13.76}}], 
      TraditionalForm]], EdgeForm[GrayLevel[1]], 
    Polygon3DBox[{{1.5, 3., 0}, {0.1, 3., 0}, {0.1, 2.5, 0}, {1.5, 2.5, 0}},
     VertexTextureCoordinates->{{0, 0}, {1, 0}, {1, 1}, {0, 1}}]}, {
    Text3DBox[
     StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(X\\), \\(1\\)]\\)\"\>",
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontSize->32,
      FontWeight->Bold,
      FontColor->GrayLevel[0]], {1.5, 3.5999999999999996`, 0}], Text3DBox[
     StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(X\\), \\(2\\)]\\)\"\>",
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontSize->32,
      FontWeight->Bold,
      FontColor->GrayLevel[0]], {3.5999999999999996`, 1.5, 0}], Text3DBox[
     StyleBox["\<\"Y\"\>",
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontSize->32,
      FontWeight->Bold,
      FontColor->GrayLevel[0]], {0, 3.5999999999999996`, 1.5}]}},
  Axes->True,
  BaseStyle->{FontSize -> 22, Bold},
  DisplayFunction->Identity,
  FaceGridsStyle->Automatic,
  ImageSize->Large,
  Method->{},
  PlotLabel->FormBox[
    StyleBox["\"S(X;Y)=0.00 bits\"", FontSize -> 32, StripOnInput -> False], 
    TraditionalForm],
  PlotRange->{{0, 3.}, {0, 3.}, {0, 3.}},
  PlotRangePadding->{Automatic, Automatic, Automatic},
  Ticks->{None, None, None},
  ViewPoint->{2, 2.5, 3},
  ViewVertical->{0.19706025344623326`, 0.10885321580189018`, 
   0.9743296330920524}]], "Output",
 CellChangeTimes->{
  3.693315772537161*^9, {3.693315811347329*^9, 3.693315838289091*^9}, 
   3.693315883626713*^9, {3.693316234938649*^9, 3.693316247471534*^9}, {
   3.693316305315196*^9, 3.6933163275501823`*^9}, {3.693316399785098*^9, 
   3.693316432336762*^9}, {3.693316463701208*^9, 3.69331652879758*^9}, 
   3.6933166131809893`*^9, {3.6933166666652107`*^9, 3.6933167605117683`*^9}, {
   3.69331679704608*^9, 3.693316815486302*^9}, 3.6933168613573093`*^9, {
   3.6933179175329514`*^9, 3.693317931954048*^9}, 3.693317966243861*^9, 
   3.693318009825221*^9, 3.693318916894026*^9, 3.693318971415362*^9, {
   3.693319001689337*^9, 3.6933190188791723`*^9}, 3.693319067131912*^9, {
   3.693319118119108*^9, 3.6933191305108767`*^9}, 3.6933192394244547`*^9, 
   3.6933192905026207`*^9, 3.693319549163638*^9, {3.693319619828802*^9, 
   3.693319636472425*^9}, {3.693320637413846*^9, 3.693320675063961*^9}, 
   3.693320711632636*^9, 3.693320876344326*^9, 3.693321110680711*^9, 
   3.693321547566945*^9, {3.69333864452011*^9, 3.693338700137135*^9}, 
   3.693338856734908*^9, 3.693338986981879*^9, 3.693339053108549*^9, 
   3.693339084746367*^9, 3.693339156657411*^9, 3.693339270167704*^9, {
   3.69333931501073*^9, 3.693339333730386*^9}, {3.693339536255959*^9, 
   3.693339569811672*^9}, {3.693339684078759*^9, 3.69333973783606*^9}, {
   3.693339817679688*^9, 3.6933398926060667`*^9}, {3.6933399727994337`*^9, 
   3.69334000260292*^9}, {3.693340111203876*^9, 3.6933401330071363`*^9}, {
   3.693340195715898*^9, 3.693340208166803*^9}, {3.693340240935811*^9, 
   3.693340274791494*^9}, 3.693340312146718*^9, {3.693340586822268*^9, 
   3.6933406037579527`*^9}, 3.693340637085363*^9, 3.693340688733477*^9, {
   3.6933407521934977`*^9, 3.693340780744141*^9}, 3.693340818168874*^9, 
   3.693341067146628*^9, 3.693341313089752*^9, 3.693341409898698*^9, 
   3.69334147102639*^9, 3.69387486476971*^9, 3.694028044607173*^9}],

Cell[BoxData["\<\"shadow2.pdf\"\>"], "Output",
 CellChangeTimes->{
  3.693315772537161*^9, {3.693315811347329*^9, 3.693315838289091*^9}, 
   3.693315883626713*^9, {3.693316234938649*^9, 3.693316247471534*^9}, {
   3.693316305315196*^9, 3.6933163275501823`*^9}, {3.693316399785098*^9, 
   3.693316432336762*^9}, {3.693316463701208*^9, 3.69331652879758*^9}, 
   3.6933166131809893`*^9, {3.6933166666652107`*^9, 3.6933167605117683`*^9}, {
   3.69331679704608*^9, 3.693316815486302*^9}, 3.6933168613573093`*^9, {
   3.6933179175329514`*^9, 3.693317931954048*^9}, 3.693317966243861*^9, 
   3.693318009825221*^9, 3.693318916894026*^9, 3.693318971415362*^9, {
   3.693319001689337*^9, 3.6933190188791723`*^9}, 3.693319067131912*^9, {
   3.693319118119108*^9, 3.6933191305108767`*^9}, 3.6933192394244547`*^9, 
   3.6933192905026207`*^9, 3.693319549163638*^9, {3.693319619828802*^9, 
   3.693319636472425*^9}, {3.693320637413846*^9, 3.693320675063961*^9}, 
   3.693320711632636*^9, 3.693320876344326*^9, 3.693321110680711*^9, 
   3.693321547566945*^9, {3.69333864452011*^9, 3.693338700137135*^9}, 
   3.693338856734908*^9, 3.693338986981879*^9, 3.693339053108549*^9, 
   3.693339084746367*^9, 3.693339156657411*^9, 3.693339270167704*^9, {
   3.69333931501073*^9, 3.693339333730386*^9}, {3.693339536255959*^9, 
   3.693339569811672*^9}, {3.693339684078759*^9, 3.69333973783606*^9}, {
   3.693339817679688*^9, 3.6933398926060667`*^9}, {3.6933399727994337`*^9, 
   3.69334000260292*^9}, {3.693340111203876*^9, 3.6933401330071363`*^9}, {
   3.693340195715898*^9, 3.693340208166803*^9}, {3.693340240935811*^9, 
   3.693340274791494*^9}, 3.693340312146718*^9, {3.693340586822268*^9, 
   3.6933406037579527`*^9}, 3.693340637085363*^9, 3.693340688733477*^9, {
   3.6933407521934977`*^9, 3.693340780744141*^9}, 3.693340818168874*^9, 
   3.693341067146628*^9, 3.693341313089752*^9, 3.693341409898698*^9, 
   3.69334147102639*^9, 3.69387486476971*^9, 3.694028045967402*^9}],

Cell[BoxData[
 Graphics3DBox[{GraphicsComplex3DBox[CompressedData["
1:eJyUvHk4Vm3UNn4PppJZQoaSSCFDmbN2QhKRhFBREpoUMjZJhlCiQiEplQyZ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    "], {
     {RGBColor[0, 1, 0], EdgeForm[None], 
      StyleBox[GraphicsGroup3DBox[Polygon3DBox[CompressedData["
1:eJxN3Af8v1P5P/D7/b7fSZGk7JK9skfZO9pGMopspSVNUUgpSYOGorKShqJf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         "]]],
       Lighting->Automatic]}, 
     {GrayLevel[0.5], EdgeForm[None], 
      StyleBox[GraphicsGroup3DBox[Polygon3DBox[CompressedData["
1:eJxNmnf839P1x7+Jz33bESMorVZp0VaJau1RioQMMmQgIrtClgxJZEgkzZBQ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         "]]],
       Lighting->Automatic]}, 
     {GrayLevel[0.5], EdgeForm[None], 
      StyleBox[GraphicsGroup3DBox[Polygon3DBox[CompressedData["
1:eJxNmgv819P5wH/DvuezybVmjIlcIpRLKESWJAnLJYqUjBgZtszc05J7UlK6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         "]]],
       Lighting->Automatic]}, 
     {GrayLevel[0.5], EdgeForm[None], 
      StyleBox[GraphicsGroup3DBox[Polygon3DBox[CompressedData["
1:eJxN23e4XVXRBvBLUe4+F0IvEUINLfRQFKkiTUSa8GEviMhnA6QIiqLYUERR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         "]]],
       Lighting->Automatic]}, {}, {}, {}, {}, {}, {}, {}},
    VertexNormals->CompressedData["
1:eJxE23c81e//P3AhFRVRKipSkchskvNUViUtWsrIaskqUalkNhAZkexCyCir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     "]], 
   {Texture[
     FormBox[
      GraphicsBox[
       RasterBox[CompressedData["
1:eJztXK2SrDgYpeo+yb4A7j4AT0DVatQV2MVicUhqDQ6FQkVFYVAYDAaDwGAQ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        
        "], {{0, 0}, {38.20938628158845, 13.776173285198558`}}, {0, 255}, 
        ColorFunction -> RGBColor], ImageSize -> 150, 
       PlotRange -> {{0, 38.20938628158845}, {0, 13.776173285198558`}}], 
      TraditionalForm]], EdgeForm[GrayLevel[1]], 
    Polygon3DBox[{{1.5, 0, 3.}, {0.1, 0, 3.}, {0.1, 0, 2.5}, {1.5, 0, 2.5}},
     VertexTextureCoordinates->{{0, 1}, {1, 1}, {1, 0}, {0, 0}}]}, 
   {Texture[
     FormBox[
      GraphicsBox[
       RasterBox[CompressedData["
1:eJztnK2SrDgUgLtqn2RfALcPwBNQtRp1BXaxWBySWoNDoVAoFAaFwWAwiBgM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        "], {{0, 0}, {38.20938628158845, 13.776173285198558`}}, {0, 255}, 
        ColorFunction -> RGBColor], ImageSize -> 150, 
       PlotRange -> {{0, 38.20938628158845}, {0, 13.776173285198558`}}], 
      TraditionalForm]], EdgeForm[GrayLevel[1]], 
    Polygon3DBox[{{0, 1.5, 3.}, {0, 0.1, 3.}, {0, 0.1, 2.5}, {0, 1.5, 2.5}},
     VertexTextureCoordinates->{{1, 1}, {0, 1}, {0, 0}, {1, 0}}]}, 
   {Texture[
     FormBox[
      GraphicsBox[
       RasterBox[CompressedData["
1:eJztmq2SrDoQx6fqPMk1R/IOPAFVV6OOwF4sFofE4VAoFAqFQWEwmBgEBoNA
xEREzA0zfARICF+zM7uHX9VUTU2y7J/upNPp5J8///3759ftdvtNPg75NN/v
FxcXFxcXFxcXFxcXHw8CnnSbIRkANa3A0+aNA4pTv1v/BQUuYmfwIMR0i60s
edLL0ftkX8zAmfqcYXY6ayosuWlS3TCOo7AhiqIw8Gzys2TG75B7wQGlXD82
rcCQmqma49HPuAjIX2TXjPwclv1IqJMmvkrm1JUYs/t/Crgq8izLAAB5XkKR
WFzlSRynoPxiAZmzuHrx8xM4eZDQj6RL7j97VOe95EupskCd5nCS4YS83AyX
Yd9ddcZ2QOmSoeWZPbcKQED/Kj8SyshqOun+54dS4Bud5bQgzauqTAK7M6qW
sHwJXJVyjT3pgiAs89QzaX9KdpiWNUSsoLRVAFmkGBsHAWo6ceQ6PxJSR310
SwR2fCtFaHbusOgQiXO/tZVkzaNKGRqDhRSXOcXIJDM7c0t6cK6A6jlNHji+
7zJwLMvUh0muJHv9SF73+SJmWIh6vokqkrv3nG+LIrNt1IOZflw4rYkUL+NF
X+h2M1JxspMF3O9Jt82z46Xlqw2MN2X3fLwPw0ZlZKq4dHRV1bahKlqQc4b/
dmKrs6LMKFMg4HY2NnYNRMqPHFsdE1B30V0KiqXlK2y2EIf8eEftZlPzwLQJ
Jv1Q3ISdnlQZwqCvQDHk3UcZi81cJgWI/HhcwJDz6ICfYMPUJgNlZVyFJciK
2UyBrRJm0cDWFEXdhiIrPjhnPpZRtzA1Y4P5zNruhppkRtv/g8CPpwjAeZfz
qB7XLnUsk/k4mbIcPxY++dmY7qY6PzLjxnuhNmJKzBaHAr3PVBjJhgiBH88S
0I+H6Q5oGV5drm7ipOaNFvTMbSOHbL0ga8W7dlIkwWsGP6S2DrO1Y9CvCvvw
WfbjmQJiq8t5VsT/3NdIAu26bTY904aDh1lVKyhqCOsisIcTEGbGdZS9K6zV
vCyk6iKznLwjcwZbu5vjucCPpwqou6cpkThwIBA6venm2ugqxwj5RYUdmIa+
7webIP2zCtNGJqMs5xbBBjNuz69E8/FcAShtXSOZxaoKKMrCxvkSK1TiOrP1
UV1KNf2K/djKtwzDMDdh6Ea4mGOvhjKj4vKe+EV+PEMAzFyq5+rQgVENufbE
sC6Lhmqh3Lw7Kp6z7xhNB17S/mXz8agAlA1rmMqrL70GnJuKJMnbkG6ym50i
kzbjquXplX48KAAPaS039f2pjNIMbro4mFEOy63nbhvynCMC6H2o8Yp88qNB
njjtH/XhTRk+y348SUCzx+8jKr8U8HPJ/WH36bBjNRX6JGv7gbGgDnCGgJoO
zuyIStYvVY85ueYPABd+bwIzYhmJqn+uKiZPEfjxuAD6jiIvoj5u1Dy3zD+V
kjofDOfjFeVeb6Vdl/2E5x2HBDwdJIyo4FFSO+1w4SOhIpsGZo5K+3ucm4rD
ZNNVP5+FHIEfjwgYxgDxInftft6V2nle840o+lRvWjmkYpo3NzEflDX3e2Xd
cu1h+eOH5Z0CEvqusBGWZZF3FM1XAEAWh3082JFsfzPaK2GPl6VOxGqv25Ep
mw4RHsAytbVRhVJ8J22LgDqxb9vYkWx/P6rU7Y2uWW7gO70TVDvaPY7rIrE0
WejHHQKKyDVNaz2m6f4td/lRGXm2qvTmlDXDjvMT1pQ6j01lRbr7MgEXFxev
43+T7L8r
        "], {{0, 0}, {56.704663212435236`, 14.176165803108809`}}, {0,
         255}, ColorFunction -> RGBColor], ImageSize -> 150, 
       PlotRange -> {{0, 56.704663212435236`}, {0, 14.176165803108809`}}], 
      TraditionalForm]], EdgeForm[GrayLevel[1]], 
    Polygon3DBox[{{1.5, 3., 0}, {0.1, 3., 0}, {0.1, 2.5, 0}, {1.5, 2.5, 0}},
     VertexTextureCoordinates->{{0, 0}, {1, 0}, {1, 1}, {0, 1}}]}, {
    Text3DBox[
     StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(X\\), \\(1\\)]\\)\"\>",
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontSize->32,
      FontWeight->Bold,
      FontColor->GrayLevel[0]], {1.5, 3.5999999999999996`, 0}], Text3DBox[
     StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(X\\), \\(2\\)]\\)\"\>",
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontSize->32,
      FontWeight->Bold,
      FontColor->GrayLevel[0]], {3.5999999999999996`, 1.5, 0}], Text3DBox[
     StyleBox["\<\"Y\"\>",
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontSize->32,
      FontWeight->Bold,
      FontColor->GrayLevel[0]], {0, 3.5999999999999996`, 1.5}]}},
  Axes->True,
  BaseStyle->{FontSize -> 22, Bold},
  DisplayFunction->Identity,
  FaceGridsStyle->Automatic,
  ImageSize->Large,
  Method->{},
  PlotLabel->FormBox[
    StyleBox["\"S(X;Y)=0.71 bits\"", FontSize -> 32, StripOnInput -> False], 
    TraditionalForm],
  PlotRange->{{0, 3.}, {0, 3.}, {0, 3.}},
  PlotRangePadding->{Automatic, Automatic, Automatic},
  Ticks->{None, None, None},
  ViewPoint->{2, 2.5, 3},
  ViewVertical->{0.19706025344623326`, 0.10885321580189018`, 
   0.9743296330920524}]], "Output",
 CellChangeTimes->{
  3.693315772537161*^9, {3.693315811347329*^9, 3.693315838289091*^9}, 
   3.693315883626713*^9, {3.693316234938649*^9, 3.693316247471534*^9}, {
   3.693316305315196*^9, 3.6933163275501823`*^9}, {3.693316399785098*^9, 
   3.693316432336762*^9}, {3.693316463701208*^9, 3.69331652879758*^9}, 
   3.6933166131809893`*^9, {3.6933166666652107`*^9, 3.6933167605117683`*^9}, {
   3.69331679704608*^9, 3.693316815486302*^9}, 3.6933168613573093`*^9, {
   3.6933179175329514`*^9, 3.693317931954048*^9}, 3.693317966243861*^9, 
   3.693318009825221*^9, 3.693318916894026*^9, 3.693318971415362*^9, {
   3.693319001689337*^9, 3.6933190188791723`*^9}, 3.693319067131912*^9, {
   3.693319118119108*^9, 3.6933191305108767`*^9}, 3.6933192394244547`*^9, 
   3.6933192905026207`*^9, 3.693319549163638*^9, {3.693319619828802*^9, 
   3.693319636472425*^9}, {3.693320637413846*^9, 3.693320675063961*^9}, 
   3.693320711632636*^9, 3.693320876344326*^9, 3.693321110680711*^9, 
   3.693321547566945*^9, {3.69333864452011*^9, 3.693338700137135*^9}, 
   3.693338856734908*^9, 3.693338986981879*^9, 3.693339053108549*^9, 
   3.693339084746367*^9, 3.693339156657411*^9, 3.693339270167704*^9, {
   3.69333931501073*^9, 3.693339333730386*^9}, {3.693339536255959*^9, 
   3.693339569811672*^9}, {3.693339684078759*^9, 3.69333973783606*^9}, {
   3.693339817679688*^9, 3.6933398926060667`*^9}, {3.6933399727994337`*^9, 
   3.69334000260292*^9}, {3.693340111203876*^9, 3.6933401330071363`*^9}, {
   3.693340195715898*^9, 3.693340208166803*^9}, {3.693340240935811*^9, 
   3.693340274791494*^9}, 3.693340312146718*^9, {3.693340586822268*^9, 
   3.6933406037579527`*^9}, 3.693340637085363*^9, 3.693340688733477*^9, {
   3.6933407521934977`*^9, 3.693340780744141*^9}, 3.693340818168874*^9, 
   3.693341067146628*^9, 3.693341313089752*^9, 3.693341409898698*^9, 
   3.69334147102639*^9, 3.69387486476971*^9, 3.694028048102503*^9}],

Cell[BoxData["\<\"shadow1.pdf\"\>"], "Output",
 CellChangeTimes->{
  3.693315772537161*^9, {3.693315811347329*^9, 3.693315838289091*^9}, 
   3.693315883626713*^9, {3.693316234938649*^9, 3.693316247471534*^9}, {
   3.693316305315196*^9, 3.6933163275501823`*^9}, {3.693316399785098*^9, 
   3.693316432336762*^9}, {3.693316463701208*^9, 3.69331652879758*^9}, 
   3.6933166131809893`*^9, {3.6933166666652107`*^9, 3.6933167605117683`*^9}, {
   3.69331679704608*^9, 3.693316815486302*^9}, 3.6933168613573093`*^9, {
   3.6933179175329514`*^9, 3.693317931954048*^9}, 3.693317966243861*^9, 
   3.693318009825221*^9, 3.693318916894026*^9, 3.693318971415362*^9, {
   3.693319001689337*^9, 3.6933190188791723`*^9}, 3.693319067131912*^9, {
   3.693319118119108*^9, 3.6933191305108767`*^9}, 3.6933192394244547`*^9, 
   3.6933192905026207`*^9, 3.693319549163638*^9, {3.693319619828802*^9, 
   3.693319636472425*^9}, {3.693320637413846*^9, 3.693320675063961*^9}, 
   3.693320711632636*^9, 3.693320876344326*^9, 3.693321110680711*^9, 
   3.693321547566945*^9, {3.69333864452011*^9, 3.693338700137135*^9}, 
   3.693338856734908*^9, 3.693338986981879*^9, 3.693339053108549*^9, 
   3.693339084746367*^9, 3.693339156657411*^9, 3.693339270167704*^9, {
   3.69333931501073*^9, 3.693339333730386*^9}, {3.693339536255959*^9, 
   3.693339569811672*^9}, {3.693339684078759*^9, 3.69333973783606*^9}, {
   3.693339817679688*^9, 3.6933398926060667`*^9}, {3.6933399727994337`*^9, 
   3.69334000260292*^9}, {3.693340111203876*^9, 3.6933401330071363`*^9}, {
   3.693340195715898*^9, 3.693340208166803*^9}, {3.693340240935811*^9, 
   3.693340274791494*^9}, 3.693340312146718*^9, {3.693340586822268*^9, 
   3.6933406037579527`*^9}, 3.693340637085363*^9, 3.693340688733477*^9, {
   3.6933407521934977`*^9, 3.693340780744141*^9}, 3.693340818168874*^9, 
   3.693341067146628*^9, 3.693341313089752*^9, 3.693341409898698*^9, 
   3.69334147102639*^9, 3.69387486476971*^9, 3.6940280492809963`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Animated", "Subsubsection"]], "Subsubsection",
 CellChangeTimes->{{3.6933228180522738`*^9, 3.693322819699986*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"eps", "=", "1.5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plots", "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"r1", "=", 
        RowBox[{"1", "/", "2"}]}], ",", 
       RowBox[{"r2", "=", 
        RowBox[{"3", "/", "4"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"Table", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"shadow", "[", 
        RowBox[{"r1", ",", "r2", ",", "rxi"}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"rxi", ",", 
         RowBox[{
          RowBox[{"rxmin", "[", 
           RowBox[{"r1", ",", "r2"}], "]"}], "+", "0.01"}], ",", 
         RowBox[{
          RowBox[{"rxmax", "[", 
           RowBox[{"r1", ",", "r2"}], "]"}], "-", "0.01"}], ",", "0.05"}], 
        "}"}]}], "]"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.693261701993506*^9, 3.6932617478482523`*^9, {3.693261876240505*^9, 
   3.693261880599564*^9}, {3.693261985782138*^9, 3.693261990262681*^9}, {
   3.693309282044588*^9, 3.69330930779291*^9}, {3.693319353201096*^9, 
   3.693319413808527*^9}, {3.693319510415058*^9, 3.6933195200721607`*^9}, {
   3.693319648463079*^9, 3.69331964999596*^9}, 3.693320064641375*^9, {
   3.6933201643096027`*^9, 3.693320185530487*^9}, {3.693320239751684*^9, 
   3.693320244825056*^9}, {3.6933205830658627`*^9, 3.693320608706739*^9}, {
   3.693320759181684*^9, 3.6933208505410643`*^9}, {3.69332089111639*^9, 
   3.693320894332349*^9}, {3.6933211270083523`*^9, 3.6933211288715277`*^9}, {
   3.693322026697461*^9, 3.693322062752247*^9}, {3.693340352178472*^9, 
   3.693340356323909*^9}, {3.69334084771811*^9, 3.6933408559782887`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<shadow.avi\>\"", ",", 
   RowBox[{"Join", "[", 
    RowBox[{"plots", ",", 
     RowBox[{"Reverse", "[", "plots", "]"}]}], "]"}], ",", 
   RowBox[{"\"\<VideoEncoding\>\"", "\[Rule]", "\"\<MPEG-4 Video\>\""}], ",", 
   
   RowBox[{"\"\<FrameRate\>\"", "\[Rule]", "5"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.693319660280868*^9, 3.693319692209446*^9}, {
   3.69331992309823*^9, 3.6933199279999933`*^9}, 3.693320074725127*^9, {
   3.693320304771079*^9, 3.693320305058449*^9}, {3.6933223478357143`*^9, 
   3.6933223525860453`*^9}, {3.6933224234836273`*^9, 3.693322430875551*^9}}],

Cell[BoxData["\<\"shadow.avi\"\>"], "Output",
 CellChangeTimes->{3.693319746795432*^9, 3.693319931054473*^9, 
  3.6933202166413727`*^9, 3.6933204635715923`*^9, 3.693322201807919*^9, 
  3.693322359187817*^9, 3.693322444364937*^9, 3.69334094302846*^9, 
  3.693341592993087*^9, 3.693874939222015*^9, 3.69402810938204*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<shadow.gif\>\"", ",", 
   RowBox[{"Join", "[", 
    RowBox[{"plots", ",", 
     RowBox[{"Reverse", "[", "plots", "]"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.69332219885495*^9, 3.6933222057648773`*^9}, {
   3.6933225292012033`*^9, 3.693322529415317*^9}, 3.6933225980970078`*^9}],

Cell[BoxData["\<\"shadow.gif\"\>"], "Output",
 CellChangeTimes->{3.693322211605062*^9, 3.693322537234943*^9, 
  3.693322616570615*^9, 3.693340954917218*^9, 3.693341604267351*^9, 
  3.693874951936575*^9, 3.69402812055976*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Animated side by side", "Subsubsection"]], \
"Subsubsection",
 CellChangeTimes->{{3.693323049671961*^9, 3.6933230531915483`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"eps", "=", "1.5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plotside", "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"r1", "=", 
        RowBox[{"1", "/", "2"}]}], ",", 
       RowBox[{"r2", "=", 
        RowBox[{"3", "/", "4"}]}]}], "}"}], ",", 
     RowBox[{"Table", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Row", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"shadow", "[", 
           RowBox[{"r1", ",", "r2", ",", "rxi"}], "]"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"Plot", "[", 
           RowBox[{
            RowBox[{"{", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"mi", "[", 
               RowBox[{"r1", ",", "r2", ",", "rx2"}], "]"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{"Evaluate", "[", 
               RowBox[{"minmi", "[", 
                RowBox[{"r1", ",", "r2"}], "]"}], "]"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{"Evaluate", "[", 
               RowBox[{"synergy", "[", 
                RowBox[{"r1", ",", "r2", ",", "rx2"}], "]"}], "]"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{"c", "[", 
               RowBox[{"r1", ",", "r2", ",", "rx"}], "]"}]}], 
             "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
            RowBox[{"{", 
             RowBox[{"rx2", ",", 
              RowBox[{"rxmin", "[", 
               RowBox[{"r1", ",", "r2"}], "]"}], ",", 
              RowBox[{"rxmax", "[", 
               RowBox[{"r1", ",", "r2"}], "]"}]}], "}"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"PlotRange", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"rxmin", "[", 
                   RowBox[{"r1", ",", "r2"}], "]"}], " ", "-", " ", "0.01"}], 
                 ",", "1"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"0", ",", "2"}], "}"}]}], "}"}]}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"PlotStyle", "\[Rule]", 
             RowBox[{"Thickness", "[", "0.01", "]"}]}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"Axes", "\[Rule]", "None"}], ",", 
            RowBox[{"ImageSize", "\[Rule]", "500"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"PlotLabel", "\[Rule]", 
             RowBox[{"Style", "[", 
              RowBox[{
               RowBox[{"\"\<S(X;Y)=\>\"", "<>", 
                RowBox[{"ToString", "[", 
                 RowBox[{"NumberForm", "[", 
                  RowBox[{
                   RowBox[{"synergy", "[", 
                    RowBox[{"r1", ",", "r2", ",", "rxi"}], "]"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"3", ",", "2"}], "}"}]}], "]"}], "]"}], "<>", 
                "\"\< bits\>\""}], ",", " ", "Large"}], "]"}]}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"Frame", "\[Rule]", "True"}], ",", 
            RowBox[{"FrameLabel", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Style", "[", 
                RowBox[{
                "\"\<\!\(\*SubscriptBox[\(\[Rho]\), \(x\)]\)\>\"", ",", 
                 "Large"}], "]"}], ",", 
               RowBox[{"Style", "[", 
                RowBox[{"\"\<Information (bits)\>\"", ",", "Large"}], "]"}]}],
               "}"}]}], ",", " ", "\[IndentingNewLine]", 
            RowBox[{"FrameStyle", "\[Rule]", 
             RowBox[{"Directive", "[", 
              RowBox[{
               RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "14", ",", 
               RowBox[{"FontFamily", "\[Rule]", "\"\<Helvetica\>\""}]}], 
              "]"}]}], ",", "\[IndentingNewLine]", 
            RowBox[{"FrameTicksStyle", "\[Rule]", 
             RowBox[{"Directive", "[", 
              RowBox[{"FontSize", "\[Rule]", 
               RowBox[{"Scaled", "[", ".02", "]"}]}], "]"}]}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"FrameTicks", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"Automatic", ",", " ", "None"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"n2", "[", 
                    RowBox[{"rxmin", "[", 
                    RowBox[{"r1", ",", "r2"}], "]"}], "]"}], ",", 
                   RowBox[{"-", "1"}], ",", " ", 
                   RowBox[{"-", "0.5"}], ",", " ", "0", ",", "0.5", ",", 
                   RowBox[{"n2", "[", 
                    RowBox[{"argminmi", "[", 
                    RowBox[{"r1", ",", "r2"}], "]"}], "]"}], ",", "1"}], 
                  "}"}], ",", "None"}], "}"}]}], "}"}]}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"Epilog", "\[Rule]", 
             RowBox[{"{", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"Thickness", "[", "0.005", "]"}], ",", 
               "\[IndentingNewLine]", 
               RowBox[{"Line", "[", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"rxi", ",", 
                    RowBox[{"-", "1"}]}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"rxi", ",", "2"}], "}"}]}], "}"}], "]"}]}], 
              "\[IndentingNewLine]", "}"}]}], ",", "\[IndentingNewLine]", 
            RowBox[{"PlotLegends", "\[Rule]", 
             RowBox[{"Placed", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"Style", "[", 
                  RowBox[{"\"\<I(X;Y)\>\"", ",", "Large"}], "]"}], ",", 
                 RowBox[{"Style", "[", 
                  RowBox[{"\"\<U(X;Y)\>\"", ",", "Large"}], "]"}], ",", 
                 RowBox[{"Style", "[", 
                  RowBox[{"\"\<S(X;Y)\>\"", ",", "Large"}], "]"}], ",", 
                 RowBox[{"Style", "[", 
                  RowBox[{"\"\<C(X;Y)\>\"", ",", "Large"}], "]"}]}], "}"}], 
               ",", 
               RowBox[{"{", 
                RowBox[{"0.7", ",", "0.65"}], "}"}]}], "]"}]}]}], 
           "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "}"}], 
        "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"rxi", ",", 
         RowBox[{
          RowBox[{"rxmin", "[", 
           RowBox[{"r1", ",", "r2"}], "]"}], "+", "0.01"}], ",", 
         RowBox[{
          RowBox[{"rxmax", "[", 
           RowBox[{"r1", ",", "r2"}], "]"}], "-", "0.01"}], ",", "0.05"}], 
        "}"}]}], "]"}]}], "\[IndentingNewLine]", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.693323347938673*^9, 3.6933233486283007`*^9}, {
   3.693323392043478*^9, 3.693323516586965*^9}, {3.6933236065242767`*^9, 
   3.6933236474649143`*^9}, {3.693323692371488*^9, 3.693323707310144*^9}, {
   3.6933237455783997`*^9, 3.6933237720556173`*^9}, {3.693323805189582*^9, 
   3.693323881732335*^9}, {3.693323914214498*^9, 3.693323925529619*^9}, 
   3.6933403706996717`*^9, {3.69334087075807*^9, 3.693340901906931*^9}, {
   3.693874905103744*^9, 3.693874905738597*^9}, 3.693874956209839*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<shadowside.gif\>\"", ",", 
   RowBox[{"Join", "[", 
    RowBox[{"plotside", ",", 
     RowBox[{"Reverse", "[", 
      RowBox[{"plotside", ",", "1"}], "]"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6933239829088306`*^9, 3.693323989708558*^9}, {
  3.6933240476803083`*^9, 3.693324047743064*^9}, {3.693326455323373*^9, 
  3.6933264556340017`*^9}}],

Cell[BoxData["\<\"shadowside.gif\"\>"], "Output",
 CellChangeTimes->{3.693324007112973*^9, 3.693324070507018*^9, 
  3.693326482044401*^9, 3.693340490659812*^9, 3.693341046260726*^9, 
  3.6933416926432858`*^9, 3.693875086815967*^9, 3.6940282128908587`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<shadowside.avi\>\"", ",", 
   RowBox[{"Join", "[", 
    RowBox[{"plotside", ",", 
     RowBox[{"Reverse", "[", 
      RowBox[{"plotside", ",", "1"}], "]"}]}], "]"}], ",", 
   RowBox[{"\"\<VideoEncoding\>\"", "\[Rule]", "\"\<MPEG-4 Video\>\""}], ",", 
   
   RowBox[{"\"\<FrameRate\>\"", "\[Rule]", "5"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.693324013237365*^9, 3.6933240176034937`*^9}, {
  3.6933240517986507`*^9, 3.6933240519024878`*^9}, {3.693326461970902*^9, 
  3.693326462217642*^9}}],

Cell[BoxData["\<\"shadowside.avi\"\>"], "Output",
 CellChangeTimes->{3.6933240354748793`*^9, 3.693324087638053*^9, 
  3.6933264979022713`*^9, 3.6933405066775007`*^9, 3.693341064819171*^9, 
  3.69334171120081*^9, 3.6938751060166903`*^9, 3.694028231809759*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Wrong track (delete later)", "Chapter"]], "Section",
 CellChangeTimes->{{3.69322770478304*^9, 3.6932277060573683`*^9}, {
  3.69332330030732*^9, 3.693323304563608*^9}}],

Cell["\<\
Start by defining a bivariate distribution, standardized, and therefore \
defined by the correlation coefficient.\
\>", "Text",
 CellChangeTimes->{{3.693152934005445*^9, 3.6931529616388607`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"x_", ",", "y_", ",", "r_"}], "]"}], ":=", " ", 
   FractionBox[
    RowBox[{"Exp", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"-", "1"}], 
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"r", "^", "2"}]}], ")"}]}]], 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["x", "2"], "+", 
        SuperscriptBox["y", "2"], "-", 
        RowBox[{"2", " ", "r", " ", "x", " ", "y"}]}], ")"}]}], "]"}], 
    RowBox[{"(", 
     RowBox[{"2", " ", "\[Pi]", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["r", "2"]}]]}], ")"}]]}], ";"}]], "Input"],

Cell["Define the pairwise marginals for X1, X2, Y", "Text",
 CellChangeTimes->{{3.693152966116922*^9, 3.693152974268737*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"p1", "=", 
  RowBox[{"p", "[", 
   RowBox[{"x1", ",", "y", ",", "r1"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"p2", "=", 
  RowBox[{"p", "[", 
   RowBox[{"x2", ",", "y", ",", "r2"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"px", "=", 
    RowBox[{"p", "[", 
     RowBox[{"x1", ",", "x2", ",", "rx"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Test", " ", "normalization"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Integrate", "[", 
  RowBox[{"p1", ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", 
     RowBox[{"-", "\[Infinity]"}], ",", "\[Infinity]"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y", ",", 
     RowBox[{"-", "\[Infinity]"}], ",", "\[Infinity]"}], "}"}], ",", " ", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{
     RowBox[{"r1", "^", "2"}], "\[LessEqual]", "1"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.693152976859229*^9, 3.6931532798072233`*^9}, {
  3.693155011624545*^9, 3.693155013280159*^9}}],

Cell[BoxData[
 FractionBox[
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["x1", "2"], "-", 
      RowBox[{"2", " ", "r1", " ", "x1", " ", "y"}], "+", 
      SuperscriptBox["y", "2"]}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox["r1", "2"]}], ")"}]}]]}]], 
  RowBox[{"2", " ", "\[Pi]", " ", 
   SqrtBox[
    RowBox[{"1", "-", 
     SuperscriptBox["r1", "2"]}]]}]]], "Output",
 CellChangeTimes->{3.6931532917823553`*^9, 3.693153518764826*^9, 
  3.693155013879189*^9, 3.6932455499156322`*^9}],

Cell[BoxData[
 FractionBox[
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["x2", "2"], "-", 
      RowBox[{"2", " ", "r2", " ", "x2", " ", "y"}], "+", 
      SuperscriptBox["y", "2"]}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox["r2", "2"]}], ")"}]}]]}]], 
  RowBox[{"2", " ", "\[Pi]", " ", 
   SqrtBox[
    RowBox[{"1", "-", 
     SuperscriptBox["r2", "2"]}]]}]]], "Output",
 CellChangeTimes->{3.6931532917823553`*^9, 3.693153518764826*^9, 
  3.693155013879189*^9, 3.693245549932191*^9}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.6931532917823553`*^9, 3.693153518764826*^9, 
  3.693155013879189*^9, 3.693245550978731*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"q", " ", "is", " ", "q", 
     RowBox[{"(", 
      RowBox[{"y", "|", "x"}], ")"}]}], ",", " ", 
    RowBox[{"for", " ", "a", " ", "linear", " ", "model"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"q", "=", 
     FractionBox[
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"y", "-", 
            RowBox[{"w1", " ", "x1"}], " ", "-", 
            RowBox[{"w2", " ", "x2"}]}], ")"}], "2"]}], "/", 
        RowBox[{"(", 
         RowBox[{"2", 
          SuperscriptBox["s", "2"]}], ")"}]}], "]"}], 
      SqrtBox[
       RowBox[{"2", " ", "\[Pi]", " ", 
        SuperscriptBox["s", "2"]}]]]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Test", " ", "conditional", " ", "q", " ", "normalization"}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{"Integrate", "[", 
    RowBox[{"q", ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", 
       RowBox[{"-", "\[Infinity]"}], ",", "\[Infinity]"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Test", " ", "joint", " ", "normalization"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"q", " ", "px"}], ",", 
     RowBox[{"{", 
      RowBox[{"x1", ",", 
       RowBox[{"-", "\[Infinity]"}], ",", "\[Infinity]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x2", ",", 
       RowBox[{"-", "\[Infinity]"}], ",", "\[Infinity]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", 
       RowBox[{"-", "\[Infinity]"}], ",", "\[Infinity]"}], "}"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.693152976859229*^9, 3.6931532798072233`*^9}, {
  3.693153551821616*^9, 3.693153588884082*^9}, {3.693154250793255*^9, 
  3.693154263102962*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.693153295023151*^9, 3.693153639107769*^9, 
  3.693154272776969*^9, 3.693245554167636*^9}],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.693153295023151*^9, 3.693153639107769*^9, 
  3.693154272776969*^9, 3.6932455607733927`*^9}]
}, Open  ]],

Cell["The marginals of q have to be compatible with the p(xi,y)", "Text",
 CellChangeTimes->{{3.693153337787527*^9, 3.693153349547907*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{"q", " ", "px"}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", 
     RowBox[{"-", "\[Infinity]"}], ",", "\[Infinity]"}], "}"}], ",", " ", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"rx", "^", "2"}], "\[LessEqual]", "1"}], ",", " ", 
      RowBox[{
       RowBox[{"s", "^", "2"}], "\[LessEqual]", "1"}]}], "}"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.693153322277232*^9, 3.693153333540141*^9}, {
  3.693154205970196*^9, 3.693154225750012*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["x2", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["w1", "2"], " ", 
        SuperscriptBox["x2", "2"]}], "+", 
       RowBox[{"2", " ", "rx", " ", "w1", " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"w2", " ", "x2"}], "-", "y"}], ")"}]}], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "w2"}], " ", "x2"}], "+", "y"}], ")"}], "2"]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["s", "2"], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["rx", "2"]}], ")"}], " ", 
          SuperscriptBox["w1", "2"]}]}], ")"}]}]]}]], " ", 
   SqrtBox[
    FractionBox["1", 
     RowBox[{
      SuperscriptBox["s", "2"], "+", 
      SuperscriptBox["w1", "2"], "-", 
      RowBox[{
       SuperscriptBox["rx", "2"], " ", 
       SuperscriptBox["w1", "2"]}]}]]]}], 
  RowBox[{"2", " ", "\[Pi]"}]]], "Output",
 CellChangeTimes->{3.693153406808331*^9, 3.693153635570105*^9, 
  3.693154433201228*^9}]
}, Open  ]],

Cell["\<\
The marginal above is clearly Gaussian in x2, y. For our constraint that the \
marginals of this joint distribution match those defined above, the following \
must hold.\
\>", "Text",
 CellChangeTimes->{{3.6931548882360897`*^9, 3.69315493667723*^9}, {
  3.693154971260298*^9, 3.693154983716146*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox["s", "2"], " ", 
     SuperscriptBox["x2", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["w1", "2"], " ", 
     SuperscriptBox["x2", "2"]}], "+", 
    RowBox[{"2", " ", "rx", " ", "w1", " ", "x2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w2", " ", "x2"}], "-", "y"}], ")"}]}], "+", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "w2"}], " ", "x2"}], "+", "y"}], ")"}], "2"]}], "==", 
   RowBox[{
    SuperscriptBox["x2", "2"], "-", 
    RowBox[{"2", " ", "r2", " ", "x2", " ", "y"}], "+", 
    SuperscriptBox["y", "2"]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "-", 
     SuperscriptBox["r2", "2"]}], ")"}], "\[Equal]", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["s", "2"], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["rx", "2"]}], ")"}], " ", 
      SuperscriptBox["w1", "2"]}]}], ")"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.693155156890469*^9, 3.69315518654239*^9}, {
  3.693155234295291*^9, 3.693155250462178*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"x2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["s", "2"], "+", 
        SuperscriptBox["w1", "2"], "+", 
        RowBox[{"2", " ", "rx", " ", "w1", " ", "w2"}], "+", 
        SuperscriptBox["w2", "2"]}], ")"}], " ", "x2"}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "r2"}], "+", 
        RowBox[{"rx", " ", "w1"}], "+", "w2"}], ")"}], " ", "y"}]}], ")"}]}], 
  "\[Equal]", "0"}]], "Output",
 CellChangeTimes->{{3.6931551601449423`*^9, 3.693155187244865*^9}, 
   3.6931552514411488`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["r2", "2"], "+", 
   SuperscriptBox["s", "2"], "+", 
   SuperscriptBox["w1", "2"]}], "\[Equal]", 
  RowBox[{"1", "+", 
   RowBox[{
    SuperscriptBox["rx", "2"], " ", 
    SuperscriptBox["w1", "2"]}]}]}]], "Output",
 CellChangeTimes->{{3.6931551601449423`*^9, 3.693155187244865*^9}, 
   3.6931552515284977`*^9}]
}, Open  ]],

Cell["Now we plot MI", "Text",
 CellChangeTimes->{{3.693174029525113*^9, 3.6931740322119637`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ContourPlot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "/", "2"}], " ", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       FractionBox[
        RowBox[{"r1", "^", "2"}], 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "rx"}], ")"}], "/", "2"}], "-", 
         RowBox[{"r1", "^", "2"}]}]]}], "]"}], "/", 
     RowBox[{"Log", "[", "2", "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"r1", ",", 
     RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"rx", ",", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"r1", "^", "2"}]}], "-", "1"}], ",", "1"}], "}"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"Contours", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0.01", ",", "0.1", ",", "0.2", ",", "0.5", ",", "0.9"}], 
     "}"}]}], ",", 
   RowBox[{"ColorFunction", "\[Rule]", "\"\<Rainbow\>\""}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"BarLegend", "[", 
     RowBox[{"Automatic", ",", 
      RowBox[{"LegendLabel", "->", 
       RowBox[{"Style", "[", 
        RowBox[{
        "\"\<I(\!\(\*SubscriptBox[\(X\), \(1\)]\),\!\(\*SubscriptBox[\(X\), \
\(2\)]\);Y) [bits]\>\"", ",", "14"}], "]"}]}]}], "]"}]}], ",", " ", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<\!\(\*SubscriptBox[\(\[Rho]\), \(1\)]\)\>\"", ",", "Large"}], 
       "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<\!\(\*SubscriptBox[\(\[Rho]\), \(x\)]\)\>\"", ",", "Large"}], 
       "]"}]}], "}"}]}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{
      RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "14", ",", 
      RowBox[{"FontFamily", "\[Rule]", "\"\<Helvetica\>\""}]}], "]"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.693172716495678*^9, 3.6931727182690973`*^9}, 
   3.693172807299158*^9, {3.693173083481936*^9, 3.693173135570347*^9}, {
   3.6931738995634747`*^9, 3.693173914724614*^9}, {3.693174155168274*^9, 
   3.693174178901855*^9}, {3.69317434222583*^9, 3.693174371783991*^9}, {
   3.693174447769753*^9, 3.693174514835895*^9}, {3.6931745875303*^9, 
   3.6931746586479197`*^9}, {3.693174717159999*^9, 3.693174720934009*^9}, {
   3.693174752485592*^9, 3.693174769551033*^9}, {3.693176241292289*^9, 
   3.693176241582724*^9}}],

Cell[BoxData[
 TemplateBox[{GraphicsBox[
    GraphicsComplexBox[CompressedData["
1:eJyUvQmY1tP7P56EJHtEH32krNmTSuJkS5Qtu0gSWYokSpJKSJaSXYkWW5v2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     "], {{{
        EdgeForm[], 
        RGBColor[0.471412, 0.108766, 0.527016], 
        GraphicsGroupBox[{
          PolygonBox[CompressedData["
1:eJxNmXuUVXUVx899MDP3Xma4596551x00IFRxFogNIHyKjXIStMS0iJZFlqZ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           "]], 
          PolygonBox[CompressedData["
1:eJwtl1lsVGUUx78y7XSmhXbuTOfeYSmLIKAP4oYQUEECboCogChIcEGDVEUx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           "]]}]}, {
        EdgeForm[], 
        RGBColor[
        0.40126244304599323`, 0.11262188078098569`, 0.5871478789413235], 
        GraphicsGroupBox[{
          PolygonBox[CompressedData["
1:eJxNm3m4VMW1xfvSd+y+DT2ecwUB5/jEOOchzuIQo8hTQRyDRhEjBEQUMcYM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           "]], 
          PolygonBox[CompressedData["
1:eJwtmHeUVdUVxu8wM28KM8yr9w4gXZAsNBoVHUCkSVRQRFEQUFBU0CEMSgSX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           "]]}]}, {
        EdgeForm[], 
        RGBColor[
        0.2994095136832638, 0.13839801246207756`, 0.6846839416411671], 
        GraphicsGroupBox[{
          PolygonBox[CompressedData["
1:eJxFmgeUVFW2hi90091V3c3rW3VvVeGYR50xoBifWQF9KgYQFTGNARUjKMYR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           "]], 
          PolygonBox[CompressedData["
1:eJwtmHm8j3UWxx/dxb0Xzf39nt/ze66mTYtSrgppaoouqez7UinZKWu2LJVl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           "]], 
          
          PolygonBox[{{4402, 2440, 5735, 5019, 5020}, {5020, 5019, 5029, 1715,
            5028}, {5018, 5017, 5718, 2425, 4386}, {4385, 1906, 5216, 5017, 
           5018}}]}]}, {
        EdgeForm[], 
        RGBColor[0.2455165358392692, 0.3318854998526243, 0.8059426793007549], 
        
        GraphicsGroupBox[{
          PolygonBox[CompressedData["
1:eJxNm3e8VdWVxy/vPV697+Xde8+59xljBKTaECwUHWMsgAFESTQqhBpjASMW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           "]], 
          PolygonBox[CompressedData["
1:eJwtmHeUVdUVxi/M8ObBDGbuu+++N6gJSlCK9KaiUZZMICiKgmIZ6qBSA4KK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           "]]}]}, {
        EdgeForm[], 
        RGBColor[
        0.33690032733863845`, 0.6254275224599073, 0.6863048215882919], 
        GraphicsGroupBox[{
          PolygonBox[CompressedData["
1:eJxNnHn8lXP6/0+f7ZzPck6fc859FkSWL6UoSyJFw7ds8+UrS9qYmWhBzCQM
RSVKRFQY8/CbMYZmNKWUkIoWy8zP9rU0U8rEKBlGmKKyfn+vZ6/Lw++P+/G+
zvu+7vf9Xq/ldV332W/oz8+6vCaVSvVsSKVqVRbzqdTgxlSqVzmV6t+SSp2n
6606lwOCPkfXqaLr9MCyplSqn+ilKuvrU6nhov+qBnepva36fbN4D0+nUttE
75Xyc6fpmi2e7fHsaar/nco7m1Opx/XcjKxoXXfo9zrxDdO9P7Vx2yOCLuRS
qVGiL9VVUfsfqP3t4r22aLqzyoN1zRJvi8bUS/w9dc0U/y3VVOpf4jlM9/+k
PnwkenrK/eZd40V/UeO2rxR9gPq0XTznaLyXtfi9c9qYd3j0p3v05yk9N4Ox
6NqkZ3bG3LVVO69kUqmPVbef6I3Mk8b3QhuXfwt6re6P1vsWqJ1LiqYvVvmO
+NeK5xXx/E08v1B9P5Xn6r3vq/4U1W+vuP5kjXeYxrVJ9eUal5uD3tJs/gX0
P+02B9S7XBft750xzf1z9N5zdf1XrcfRP8Yyrs40c8J9+Og/680Y9xfPefWe
5/GqW9NsnkfFc4DavUL9bFtr3q0xJ/8ST048J6t+hPZgW9FN9a5rG/XM6x26
3lP9KS3eT+ylXkW/r02SSl2k9o9RfQfV/3fW9F7qw//qfkrvZaNPFN0ser54
Lm9wPe1Qwgfdudk8rAXv+k713VIu4ekg+gaVLQ0/tNcS/PeqP4dorF+1ai71
7rmqP1Xlb1X/sJ7roPJvBa2Xnlsp+q+iLxO9TWuYVv+O07sbVG5Q/XWq/0L1
L6qN/TS2b/X7adE9m31vZ8X0jorHsn/a4/gu5oixXNXgeWfOS4l5EpVlXXnV
Ddae+Ub8X+vS1KeuaTD9vuhza3yP+v0bfB5Yd+53aDDPQcy3rqmq31zr3/01
/n9qLx2I7GjjugOj/nr1dT89261ombJ/tNmk9SqKZ0itZQb1yI0uDeaHB9lA
H7hfqvP+fkRtPpXxs12RM5q3Wbp3RNXzxpwxjkG1nhfWrmODx3VBG5ffBr1P
zvPGWp+f9rgY00tZj4Exdq26TyfoPZdkPQ88i5zoEv2krmPDD+13jDkt1/kc
cgY31vr8nx5yYE3QnIupGZ+jP+odnfR7YkkyVnXjde2jNm7X71tEv6X7E9TP
CaI7qH5pxnPRK+WS38zncvh1f5nKueJfFjzLggf6/Fo/wxxeL760+B9Q+//O
e64f1LiH6tmrxTNX/ZwinhY9c5LWcZn4TlM/r9We+pV4d0oGjdS99eL5UPwb
VI7UJropYznzlPj+orYOU/1E1d2sa4yen1TyGB9We4/o/Jyqvjyq9m8seYxz
VH+F+KaIXqU1vTXjuULOUN4S8/a4+Meqbpz22iLRY0QvVHm07h+j617xHFMy
faTaXKp17C66m67H1M8eKv+h9l/Sfrgt5/r/KFj/HaHnOur3wbrWaCwDxH+y
xvsXjfe9Gr+D9jvp3RtU97rm7xDR77Deojvp+U5qp77gedql6+M6v/PoeO9R
4jlKdGfmQfRDouepLGsuXtH4f5lYvt4aYz+2wTzrVLdYfFer7jGVO/OWf6fo
/ceJ5w/iaar1uGj/vpTnsnvM56Uln7kr9Z6ztB9XqH6R6ofq2ctEf6G2DlH9
obou1Lu+jP6fp2c+EN+nzT7jo8Q3Rc8co3eNQger7Fh1u7Q/Uu/Z3OKzsIee
OyNtuYM8oe6DqO9ftB6tJD6jQ+NMnV/0+XlQ8/Nlq+Utchc5O0A89+nez+st
+5B7o4umf6FyVNFyD/n3ud6xotnPPxX0kihXRv1mzd0sPTtFz6WaTd+u56/N
mofnZurekeL9Wn05TO+9Uzy3iGepxtlP9POt5l0Vbd5WtEx9UPWbanz20Y/b
VG5vtsw5X+2M0LN5jenEjNvpX2sd/s/Q+x8GzVy932I9uneNy4+D/kTl1qDR
5Z/Fu7a0mD6gxvfhY05pj3Y5/9z/NPih/x38P2v22rPuH0X7yC72/0dB56I/
80XP0zh/JN6XCj/odeqH6R0naVzTdO+u2McZ9WFyvfcre7VP0fRCtdGv6DEM
KXietkV/eM9H8a5Po559+KomOaN3va32BlRNj9e6d9W6PKl3TkWuZL2n2c9b
K97br6Kfw97F1m2fs274usX6nj6ennJ/18XvJ9W3lfq9ROUktXmDrhOavfas
3dlF760svDW+Dz1C7fyoYPv3j+J5XPeaVb+4xnZevei5onvkbBucqbpDdV6G
aHyYNQtkr7+ucT6q8hP1vwtrprKP2v/PrOXOkxrHnrW2315QO8/rOlbX6saw
jXRvD81LJ7W7Z2J7BlsEG4k1oD+DsA1a3AfujQ075YSUdT16fpHodNpn7/J6
680Xs9b921vcFu08rXvvNfhsry+afqtomwBd30Vrtblou/UgyY9xzX4f71qt
ZzfTv3rXcQ9931bPDMCOVLlDzz6mZ0/Ts0sa7JNgn95asK/SVHTfeZ4xPou9
I55GyqLPU0c9+6D2+AWao6F6dg/NV6OeWRhyDnnHuThf47tAV1/x/Em8P9e9
X4vurfLyZtvsB1VNH1i1/N7WYJuEfdMYe+mDovfyIXrvlqLPayfRL4v/U/Ef
Ue89zhljnw/QOl2quR6Y2KfAxl4T8gu5xr5iL+EbMef/aPC871DfWuvMgyxa
F7obHX5e2v5Pd9UvUbt/1u9R2letOc/NxhgzY5+tNhe2mOasLavxs/hNE0Of
n4yNm7Ee2aZ7UwuWG6sqnjPmrovuna/+DNH1jHhew9dUuVbXar3/fc3PzFrv
X8p1av9lzfP14t9Hv+9Wm6PVxjU6y200X2PRiaLfrnF/0cUXaAwT9cxPVL5c
8Fl/sWCZjjy/WeVPtDZjeYfaqNV1uvi7iH+0eN+psZ+Ibmb+kW/M9aagT0mb
Zk6O0FwdnrNtiM76JuzP0XXWOzeI53a1+6jan67yf4s+Mw+Wva7vRZ85Q+gu
5hOfaXCdf7+n611dZ4v3O/axnn1TYxmk9w3WdRdrqbo70u7XGs3nm7r+rnbn
tXGJvGWsb8e7qHs76n+U9XjRLx9pD3yiNv6pcprqZ4Vv27Ho8qCibRb6zNzM
LNvew+7bU3M4XGPsq7pjM94nW2rs9zBe5EMzZ1bj6qD+f9Xk87sQLKHeNgH2
wIRG61107vPaN21EP6dyQNr7lb26UuWP07bPsUe+Cpvqj622N7Bruuv+UWn7
+Mux39PWOawb80T/N2h861vc7ps15n+jxv4GWAb6d6Oe7dRs/fxAq2XwIs3P
s6L3FP0QdVr/OnRG+NiUW9u4vn2zdc+/Km7nI5XtEu/vvVS+q9/7qn41+7TO
/abPPLdvPJtS3X7RNmX7oDsm9nM6qDwksU3fWeWpsRfYn4vrjZsgFzKJz2Wj
1uFLvbeZeSh4XVnfTirbJpav+FXI0XZp++0tielmxq416qo+LKuzPqQd5CT6
5OC0bR10SufQHcc3W49gE6DH0GfrAgvaJ21fivvHh77Dt8fHX6U+TEe2pu2z
/CV8BHwFdDjt44OfqPI/m+2foItPDJoSnYxuxd7cN22/rJCYzid+Z+94L/IT
fmTp1xW3ublg+5JxncO5Yf1Uv0HlJHRL2tjAeVrrVXrHUvV3fNn0U5rPXXWW
xchh5mx1g+ftutBl6LjHNA/3il4KdtQUdoV4VhWNtbTT2XqmaDvix6JXBE3d
+EY/i77gbGHHY8N/WfS+2aVyUL1p9swnGcti5DC8Zzd7T6yI39DgE8gZbJGv
ij4TZ+q956r+O/XtCc627g9tti79tmibYoB4riu7/9hHlaoxv3maqz2q5q+q
3NJkmxJ7coOeXyj+gXXWIYsbLOvnFa3L5xYDJ2z2PnkDH0Fzco/O+GTVTWn2
OcSeujPom5qNKXKO7wya+pcZi/h+UjAWmElb3iNDX1H9GTWWTczjvuJ9XVdn
1R2pcd2t970pnqEF+zrsAebjWv3+TPy/YZ+0uE+8a6zuLW3w/sVHBse5B7+1
zuPCPllQNM/8om2EF8NO+EvRmFbXvHU1bbKvltRbHr2ue3uJfhdsBF0qep3o
/6v623MeP7KL/jB2fv9Ka/Cy5v1elfelvf4zai2re2YsK57VPK/OWt+yzqwN
a72zaJt6QmIbhjPPeefMYiNyrk/N2wbDFuuTsy1Qwu/O+Wxh01L2C5p1Y1y7
x1f1uw5g3HnbgdiDB+fD12Ed8raRsJV+qj12HTpF/Rkpejw2aOI1xB9jHQ/N
277Czrok7fOB/055ZNCcG+wt6s6tGpM9Rc/dpDHd2GIfb3zWY0SOjda7JoOJ
6F1nV91OL/E3hj+IXwgue1mMkzZoCxu0mDOW/b2+ocR+OkLt7mixzTZLbb4l
+kO1P09rsLPFvjTPbggsmvLtoLEBNwYey3yPiTkHX+Ec8fvuqvnPSCxrkbmc
FTAFbNPe7LE60+y9axK3Na7sM8757oudkrYt3kv0pJgfcHTKSTFXzNO1sR/A
hljb68uWr9jFrD82ArY37V7W7Pni3poat4MeRp6yFsj2C9L2F7BlF8ScjE5Z
Nn3T4r2EfwNWjI2E3XJn4Mb4sPi92O+bKj4nL+ic3ho84LOUM4I+uNk+OLoe
HB78alCcOeo4d9gltMNZa1/jOMOZ+PJFY9tzpJsGZo13na777Qqe34v0/n+k
PY/M4WBsSF2D0rYfX1N5v9p+LjH9rMrhemamzuywinEOaNrCTn8+2n9SfC9g
T+aNv5wbZ5b71CP6OefPB/1W3jZ2V7U5QXtjKT5n0XIEGvsK++J7Wwa7dVeL
5/6uFtuExFqmVh1/OQScO21fGRyV+3eF3UgsZlasBf71ty0/rNvXsXbIZ/Yk
sp36byPexD5iP2G7449/E/XoBuxFbMXeVds3OzTnO7OWj6wR2DD4MrJ2kJ4d
iG7GR9denKa+Xp84DsLaDggfif3VNvo/M8Z4h/ini39iYjmKPEW2o6t4LzbV
5KhHxv6o6j7savU+3RXnN5+zXc45GhI2OjY4F7Y6tjh2+AlZ49t9Vf44a/z4
/xR81st5+8CZetv14LLoALDZk6uu30M8J0Y7YJFgUrl626Kzq25zV+J9C1YA
Ls05bIwz/mLJWMx7eueqjO0bfFViHTfEeRyo/r/e4njdH1q959n7bTXGXM7+
3Lrw69bGWZ4Y7WQiHoMPTts3RD324+TQKcerX8fpukj1mwq23WrV5+nq/xOc
ZdGPt5jGXrpKvHX15kc+pUNGXR/4ADjBmKrn4c6CY0TEisCI8RcZO34Y7+2d
Na77TqzHI+HvD8n6DGE7DQ7ff7cfG/WH5nzmOY9dcq6HZ06jx/JanMchwYOd
jn2ATUvfj4/xguH0jXWnPXw8dNngoGkTXzkdewAZMzB4WM8+saZgQPxGLjG+
phhj3+DhPnuEvQLWT6x1eOipN7LuD/MA1t075veNFssv5vbPge+B82HTEJvC
LkdeIjfB/GekjcHi14LXgVeCZ2Cvvhdrty3kM3p6ud6zLGt7DBrcf1VgYuhT
5MbiFj+LDF4bsYHz846lwbOmYGySd2ErwLsp+PEroXk/53ttnHHO4l/jbK5r
sf6l/v206zmv8K6L+k/iN2eIcw1WwhkGRwXj3iN8XvxdbPQtUQ+OS9xnY+A2
yB/mChnULWd+fH/sUuYA/IG6n0f9GI3tQzATjfXzFtsM2FvYql8E3VS1PZ9R
uWfOfPgClF8EDSYHNsdZW56x/clexIfGF8ePZp4fjzXiPZ+HfbI97Xvovr8X
vAfYC58H3gcPc744nkUmICvYM5RvBM0+gkaWgCWCK4EpDQo8g/3cvWp6vdpv
Tdv2vqfeNhv+Enbbr4hf6Pl2JbexqMWYA9jDwqDBJ6jnPVeWHNcYA16UuB8b
EmML7wS+8Fyj/Vv8mdVB46/hM3H++0Z8mXvEFte0Ggdd0Wre1fEs9teqRuuq
2WXjQQ+p/H3Z++MBlb8pm+e8vGNKnRt97ugv/ab/4Bwvin5cz7+acW4BMve5
kL3I4BVlx/2uVTsvhQxHlh8Y42ZuaQ+avt6VdVtLIob/SsSVVpUce1+o9r4u
eD9cVzWmhz5AVoN1bm10vO+1sun/YRy63hW9UuWotGNm2NhzysbtVmmeu+Xt
T+FX/bLJsUzimBdVbcOnC45Z3Zr2PqUd6nnmkqpt754F+3DXpx0rfUDl79OO
Y4Ir3B3Ywk16312ib0zsu08O/x1sm/bRK+Dx2AOcUzCqGYFlE0fAB9on7A1o
7Or/afQ96skBIUcE3289GC45DkmsUZPnFjxpemBKNyTG6H6dt59FO7vjFHnv
l8s1JwOr5r88b/zmjsCp+mY8t9hZFxO/EP0z1kG/+4luqjOuvCLWCOyKGBI+
4DV57w32CPdXBs+JJcdOb6jY5sa+w66+DVxS9LTALKmn//gjj7DWyLdm09g2
lPOjHvynd8bzfXTEVLpoXL1K3stn522nnJWx/jqn5JyaaeI9tWQs5G7N009K
tlleKDov4GcZ43onl4x3gXtdmHE9OQU9S/ZhjypY186L/hD/75OxXYpMODb8
3CebPKfUY6fNi7GD+4P/F4hNla3/epSdJ3Nxo/Xayqxxf87BsXnr86X4VhnH
vOHh/pzoA/ofGv1+o9qaLfp0znvZuS8nlb0fH2j0niT/hXrOIRgw/IPqrFtp
n5wXZPbTTcYW0Gnotu91HPoNfAS9PSDkyT1l4zrn5H1tCywQ+/TRWMf/znud
wXvYd8TF2Xvdyt5jzXnLXtpHtoOvT4h3TSy7/xNUHl/2HJbEP7fRc8E8kP9F
Dhl4EH1fFv2nnvww8sqY430iZ4BxQhPPJkdp76hvFzK/QWv9WNX1+6huX13t
RTcW7O/DQ9/e0jwMV9u927gcETQxhHLkUfCe9vGuy/Rsu4xlz5q8bSXi+dgD
+MPYCZ/mHVMZrLl6LW9bm/j/Z3nvnePKbvuaJrf/vub6Yz27OTGeDw2mz3jH
Nfn9/ZpsWxCjH9nkvoKDnFFxO+WSbRBsD/iQncjQqyMvhjywR2K867L+Tc4B
uQd7kguRs/zgjJEnQb7Ecbrfu+Acr+sqPhPwcC6Izzzc5BjNXJVzmlxHSS4d
9sm6xHpzbWLeOVF/WMWxnMcCi14WeDQ5NmD34Pb4ml+l7W+uqPHz0yP2cX+T
9/4TVc/7O4ltsfdj/qslz2+lZFmyOW15Qj7j7CbnI9ybOPdlQt4+PbE9zvcV
6ttvRU+Kswg9KDDmuYEzdyo4RnUZGFTB475J/G8lllfIrX8n1ifH551vwd7Z
lXdfhkR/6POasCHZd/j87L1Hq56L09RGl7yxvt2YX4vrmR8wY7AP/NLBgRPw
7C+xcZmbii/o+9SfRVrzhVnzjcsYHyN3CPmHvGNN0Y2/Cf3I2ePMYbffWLEO
vUp9+Vhz8kyTMUviyOhQYhXglQ+Enp2cuK2f5h2vuCdtXbe04vavyNu+ez1s
PGKkK5osM++oGn+8TW0sabEfxW/iODsjx2B5xXIC/BjZ8HmTbd8PVL4fNOWW
4H+0YvpKzc3m4KGeMWwOel60eXPFcpQzh4y5NvTjTRXLGexy8iHRi+jHh4t+
H+3g6/QpGFfoU7KNjK2LXXxh5Eu9pPZGJV5T1pa+bw+5x34fEHt+adTTJr4o
68UzrCPt4NcT70WWfY9bQiPTajLuIzoSDPKy4OGsjwp7iXylS6Oe+6OCRjcT
z8BMRW7h5xL7e6TgtsA1WUPiFuwT8JhvArd5N/EZ5Fw+GzjVEyXHTtmvPHOY
5MzIrO2TM0VfmHUMdGvB8X9yfNjT0OAtnD14iCdjtzZFzB28tSFyEmhvRPik
w/CVs36OeF4meMjrAKslJgTmjLzjeeIzawNrGFs17vBuwTJybday5wJylbAL
8/aDhwW2SS4OuCS2AdgkNDgnPjjnm/gpsgbcjfg6WMSVWZ9JeN+MZ5Gh62s8
D2OCB3uAcV0cc4XtPzLGyFniWeKA4I70A1wLzJhcZXBj5npHrNFxMT/YPowD
3IW+3Rg+PWM5rWq86LcFt/3XaB+ZMT/r/iE7KJEzF8Y802dyb08J/I2Y9jMx
lv/KW15fWrT8Zi65h52JPYq/ebPWYYqu5TXOKye3mLUHdwWHBbclP5v8tuOK
xkCxr8H3wNzIASWO0y/n/URfsfuwC7H9sOHJgRiRcs4VuVzkaJGnfVTO8zVL
z8zM2sfpXnTs7fCqc7F3++S19oFmBc+4vHXhfVXH4Nmb+ODMCePgN3EG8DV8
1fYl2yHYI7SBf4X9j9zcEfucuWTv4geWivZfHyr5HA8IjA5sCpmELvlxYl2A
rlhQcHxodsm52Ltz82vt038evv+iouPcjxWNYYKDg7uOrTiPr1fBa5KJ83VA
1fj7f6i8uOQ5HVHyuvAs+O18/Z6t+gUl26j4TpxPcD4wKM7B/WX7zL8rG78B
uwG3Ic65KmKd7PkVWcv/KwLfGR04x7LIPyDnBfmDnAO/AccBL+K5lfEseZtP
RfuHF5xPdl7oCGT0PeEjM/+s5+0F+xvgo+QYgsWArfXPOZ9+ifj2jrwo+gnO
i/+FH0Ye6DTu1Ti3Dgzr5MAGl4TMpC9Loj+bAwMC5zkw77PGmesW+5A9eVPk
v04uOQaJH3sDObpl+5bzVM7IO1eD/JSekQ90VtV2HvId2Y5NvTL8CvAzcDRi
HGB+4FJnRt+YL3JZlwS2Rj8ZO/cY1zjRY3V9kXVO6NLgod0VIaOwQ4eFLfpm
zrYn7zgpsW5fnxgzYo3BBPj+AHsUXBHfcF74F+RCcj7xl4cFRoz82dlq2deK
v5n1vBGLOLhq34TcGeIMxMnA22+t2JaYVjFWOSLwYnxiZCltYXd8j0Mja6+K
sTCmMUFPDjlM35FRvHO3Xi5GjL5ou2Z62DZgoFeFbKfdtdF/yrdC3nLOLs06
Z5XykqAfCRsX+/apWBPmn/jzFXEOFgdOCbbGdwTktkKDUYPdkrfDfmTud2O8
NW6XNvvmLHeQOSdVjYM3q//Pl3weXii5P6OytvvJ6yQ2Rm7l1LL9tFvKzmOn
z8hg9gRrh04hx+nSeJacXMbJuMjRJFfz5ZLzasgVw79eFL4tPu7M2M9nFI0l
so7Iq25xJpDdvJMY2P2R60SuIrE84ss9Qo9THhM0ZY+IK/OtD3EmZB32CO3Q
T+aDeUHuIw97xTdBXDzDGSFODQ/zxnNHxLNXFC2nZ0ceB7kdyId2OdPE4sEq
BwYm/0J8c0Qf9op8bPKy6St2CD4Xc88cMnc7I1+J80L/6Af40r8KxjzBPsld
IZeFfJS/x7clR0d8aWfYDDuypl8PLIscU/JeONc7on5OrCE+ODqcvFb0OGX7
oMkLwM7H3l8bc8Q+q+a9l9hTxIT7xFxhp2DncfbIFxgU8bVlIQ/Zm5nAoluq
HgN9Q0dTTop+Yq9htxHjo62uOfeVtojZkQN0V+JvGfimgbgetjc+CLEU4i7g
L+QngWPio+ylusl1xmbxaW4JfmLhYHnM8/e4HjbGzMT8T5VsKyCr0fW85+Z4
lrpuUY+fjL98fMH4PPXsYfDA7mFv0C/iQOyNtWFbYRddVOccL2TGwOg/POwB
xortwbu6x9kgL5b82KOKtj3ODDuKeWL+v7ex+0U9mMDVoSPQQ+eG/pofz2Kz
7Yh55llkUf/Qg7tzM3Oe1wVZtzk/1pN20Hf4Ae0jL5rvLz6OPmOTjAs7B97+
8V6wBPY/cV5sG/wcfJyj4yxT/23i+kUho46IXEqw58khn1eG/cBeJo+PPGxs
/wmRd0eOHLZYbc72GPXjc/6NP8A+w58gpg0/vOgicvrRRysq9tOWVRzPIa4D
zrAscCl8ZZ6rj3cRU2sNnuk5ywVkwuTYf+Cu1EGzD/cOHujl0Xdy7Iiz0yb9
ujJ0E+MFM8hHXImLd6EH0GttI8aKj7s57B7sMnLXiL8Q+3887GFi6+ROYUfz
HRW2NHF2cgnII8APfCDiEXyjtirsZM4IvDOC/6Bm5xeR9wBejqzh/OL3PBHv
IobEPIGf0D9sRPQiJX0m7kNONXEp/ALsx1zUM0bGRxycNZ8SepacIGLtvGN+
1XuCuMQjVfMsqHpe9w75jB23d8wz8RJy0cFSKPlNznpt0TKUWD1zPjneRawE
Pni+LTi+T34B798ec8rZQS8io+B9KdrnWzHoAwNLhge/b3PgKNil+CWfh75b
Gn4/2Aux1jfChtkZ/OAVYDDkjPEbe2drYM5dQ7bTh1nhA+P/osf6hL7DZgMH
xG4jh2J8yFhkFHse2UIuEnlF5BbgVxZCdpFfRD11o6IeHuJ7rB++Az4H60gd
PsUesabECvAtwZHx+b4IX2lqxWdpSsV9wvfGHhoRY8fnpY4+43uS24le4OzC
hwx9Jsp1wbM+fkMfWXUu5WFVyyZ0G3jX5Mh942wOr7O/wB47pGB7t3vJ/VkR
thQ43fd50+Dq70W8+LPEGM8nKr/MG3/5mhzpxHEf4j/gbMQbiE+MLDg+cYna
f6VsTO1VlVcVjGEtrPiboVz4kHzfkIncBWxq7EtwRnT7jtD15AoNDRyQfCni
4tg/yPnVYROCYU6PfQW2T2yDNfkmMRb4lfr5UN75Q+T7sxdGRQzryibHGPA/
yfcgf5dcDfIdib2+qnNzW3xPwXcV5A+RR7Qu73wucgyQi3vG9251BccuOXec
EXL54Sf/d2rOOgabm29ZVkVcipwE8ChwqT8UjGNOUHvVxDlgfDvCt5Ud4vvK
v+WNmx9asY3BGSWG8lDBti3fD90UeaDI5D4R6+2bOHcOnt3fKTcYT4AP7H98
4GV96ry+9Bk9PC78bnRv17B/+NYHud8/+M6sdZ4VOWkvhE3YM2js2lsT84xW
33uWHUcgnoCdQl5I14j7IyeISx5aNtYzsWCclHwTngcrRu5sjrnl3WBB+Ovk
05Cj+VHesYTeFfdxd654yt+F8r6+arNH3uM8HJ6Kvw99umTsAwzkpJKxC+wP
MDe+b0Z/4J8wt7eH7js19AmY+EHx7STfUHaMWAp7gtgW34KxV35fsD9NzPnA
omOKHarG78mvHRV2EvYSftawor95Hl70N098L0Bsnb1wf+BFyF38WWQvvuDI
8AeJOxJ/nFH2fxKAZ50Tuvr20NfEy5DF+HlDio7jEM+hPezp1wMPJIYAtrcp
Z4zgvsBIiXViS4O/XRR97191//vljWeAM/H9CPFa4kr4IOcXnPe7Wu+cXjAP
3zvWhg1Djg/lhLA98HPRXz8Lm2RC2DnINeTbtLDx6DPzMSmwTOQy342Q1/25
1vmfFec7fqjyoapzgX5b9XeAnD/sPbAV2jwr7zxRckRHVPzdMHt19zfFYTs9
jV9esH93cd5neTcG0Mbf3GA74N8yf4WYQ/Qq/Ngt9xfMz/fH6ElsixGRI8Qe
J4eBb33AxPi9d7NzlMl3JIZG/A5Mvy7mA7lKDsbwsPunBC/tDs37e4AxRetY
8pfQx9i/h4YN/FnacTridfSVPoP9div4290eJZ9d9in93Zr4HPWI/EpoziS5
W+SN4Ndh3/06/D7ysMCikNu/K5jelne+O/nhkyrWG78K/iNL3mPE1btHXO3o
xL718NBrQ/LOH+qqNnoUHLe7Vu38uWhdM6PgXPvF/59dRYnc/HvFc7qx4v/U
AHMhxxP/lzxezvjhgdPyvxpzC8ZAr6r6gp6nujurjuvMUHlqxXrltIq/CcCH
XBJ+LP7s8IJjSvhZ+2ut64rWReTU863erLBt9i/aFiRPnJwHzg84wXeJv5PH
YGVsjJFcP/xE9ihxnS0hL1kLsG7iK8RW0D/zg14fPhL+Ub/QTcujbmHwnJw4
DndKYpxqQdR3ju9uxuatmxeGv4cdgv+Dj8N/OYCb8H0YeeroF3JeyCMnL+WS
iB3RN9qg7anh0w0uOL+bb0HOTMxHrOmdgmMZxDSOTZwb9XHBdhd4FlgWtuCq
8C0Pju/YO6s8tuRciONUdo3vjpBVYMTgEycQSy86bkJe/OpoB7+AvBXyV8iJ
2ZJ4PT5IHL/Cj8POQE8+Gf7g05K5G4kpli0zwRDBsX6R2F8dnRhTaRc2/PKw
HbEb8Ys4x2Dj2FvYXT8t+d2roz/4JewlsDLWeUboX76NWBpYYkPRNPnOHeKb
qavzxqzIcUAmk9OF/cZ/aIBBPhrru7Bo+cD/c9ySt3wnXoRdCFZNPA6cg29n
yMX7JGzFbcTKKvadtlSMkdBncn4onw26b8m24yklYx7wUc8eeDRsJPQveBT7
EywYTJgYArk27B9iesTMiWcPDj1MLj8xPmLyD0fsnlgG95lbMMjbwk+nv8wf
uhvZ93zYGXwvwH9c4ANy3jh36KyeYctAs9fYq/RzbqtzCldoLMviPx/474cp
4WfhvxFHpy+Ty9a908N+2P0tNN9oJW773dCPxIeeDzuKb8eZf3Qcunhs6OV9
Eud+teddZcfuieGDx6PP0GXEYYjHYCO1i/ei/4lnwY9/wXt5F9hjbehe8ATy
GMhnWKxyv8T5VfsnzvdCvmzQvng1Yv8bE8/rS2EbTIs9D57GuuB3szbMNzYT
c17I2+44PfGYGBs2DFj7m9EOOYELI5+PuA97DZ+Ld23K/RCroESnEAMBAyUO
Mj3sHMZ7Rt45p88V3PamaJ//ucAmOqDgfAn0NP1gvwyKPUN+BfoOvfdYxJta
yc1ota3fI7HPNyXkD/85wTyw1zaI51Py2PSeLol9la7kYCZeI/6DBJ9yj/Ar
ydEHa7i55P11c8hDZAm4Hnrj/wFVsT88
           "]], 
          PolygonBox[CompressedData["
1:eJwtmXf8z/UWxz/x+/2+X7+f9PuM77BJwx6RCpFCRmg+klUpoy7KqGQnI6NB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           "]]}]}, {
        EdgeForm[], 
        RGBColor[0.857359, 0.131106, 0.132128], 
        GraphicsGroupBox[{
          PolygonBox[CompressedData["
1:eJxFnHnA1WP6/885PVs9nfP5nOV5zqEQKbJOtrJUzIxki7FlC2OEDPmN7MpS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           "]], 
          PolygonBox[CompressedData["
1:eJwtmXm8leMWx9+9O+d06jj7ffd09m6Q0qSBRhIaDA1yJZRCSZTKFLd8klSG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           "]]}]}}, {{}, 
       TagBox[
        TooltipBox[{
          Directive[
           GrayLevel[0], 
           Opacity[0.5], 
           CapForm["Butt"]], 
          LineBox[CompressedData["
1:eJwV0klIllEUxvFr8wA5j7mJVjlArcrIZrUBbSCoSA0ibRMFaRhWVgSZpS0i
aiFtKqHSHBps4WzRIqggaOHQAJU2bFoEBm76vYs/z32ee86553v5lhw6vvtY
TAjhLwbjQviAvKQQVmE7OtNC2EZj4kOoSw6hJSGEXbJcfjIxhBy6k78X5Xwp
PcofoEN8pvst/DW+jL9Ld/DZ8gk+i5bwd6J687tSQniMIhRisftxdRm0gN+M
dPVpeCf7Yrdu5890K97KPtEd5jWhyF26bMyMNFrIL3R+Hc1VN4ZCjGIEe+xw
Vd8JdY30ChaoP8/Pp9cx7RuV0j9m5NtnLZKdq1NDSKI/6E9M4jd+4ZQ5M/Ws
N+ef/ng9UzSOxmI18pCgv9geNeq79TXb55GeDrRjWn6GnkUsFqFBNqj2cvQN
6TzvdNJqvoOepF20ivbTAfSgD71INaON1kczcAlbol5z2tFqzwF75NorB9mo
tecN2ivvQYH6i9Fb8j6/ox+b5BtxQX7fnCbnEXWNdJSukDV4eznNxxrEmDnk
7rl8ij/H73Ouow/NbEUbHmBINoyXeBH9D8x9htPeyzejTV+t8xrnDfJqVKHc
3ET1ZfJh5w7aIk9xrpGv8xuO6MuUH6aVqMC473BbzUe60uxK9xX47m4CX/GK
/xZ9Q3X1aI7+93Ytx0G8l9301i1kYo77vdFvxH4k8svk2cjCbD6DzqKL6VM8
QbE3ZshKaAqfhlQstfsbb8w16z8stYlJ
           "]], 
          LineBox[CompressedData["
1:eJwV0mtojmEYwPGb0GaSwzbKaczmtDaHIdFG0WaOiSKFiMwHkkNNxgeUUKyw
fcCGoVCOX/CBUpQ5ZrKNbU4jbMmh2cbk93z4v//7OtzXc73v+wxeuWHB+g4h
hDgfo3uGUNE7hDH8L14yIYS/3CZu56viKzjbN4Tfcrl9QmjhJLnYXiHMF8fw
IPE1PQN5gXutev7wCvFy3POM+yjSu0nfId4jvsBbxBd5Gb5igrimRwj17lXz
IXERDuKAmfuw0fz9XMON/IqbeBKPsVM1Z3AVj+ZratcxAP3RD7uxC8XqJdiB
bM/fzllcyJl2TPfc8ZzB0+S7uzOVz8klOd+1Yzky1avkb6FAvjDRTNzQdxO3
8ETthFwpytAut9iO63kDEtyLx2rnNUjRv9bcVB6KsX6TZB7HEzldz5Lov+Pn
4l92fsE/uJJ/co56shlDcd69VE5BnXqLei3ft/9FVES7qz3kB2hSf8yN/IjX
eU4+BmGRvlyzO9q3Xm2b+A3f8YxLvttlFOMoFuqL0Rerpyti0A1xGOZOknkz
9TRzHt+Wy+cC8Sjs1ZfGf+XbkS1utu8puSHYI07mO2q1dq1DDV7jFQrVtnJv
M6fYZzK+OS+VbzWnhNt4mjmdnAvMOY7N4mOcqPeI81zf4TDP4yq8xHTMwCc9
Xdzdqd6ZX0b/n1ye+ET0Xvld5utbJa6Qr3XOQS4+i7Ps94WzeRh/cD+VZ+kv
df+782nn8mgenopH6n3Gb6P3zfyT+uaojZBrcH84zxaXRe+E8xnnFr2lXClO
i94XfieX6TeJc/4YfRe8RwM+4Cv+AywSofU=
           "]]}, "0.9`"], 
        Annotation[#, 0.9, "Tooltip"]& ], 
       TagBox[
        TooltipBox[{
          Directive[
           GrayLevel[0], 
           Opacity[0.5], 
           CapForm["Butt"]], 
          LineBox[CompressedData["
1:eJwV0T1IlWEYxvHHSagGtbQUHALDXDLT0nxNGtwEqyMlFRioQ0RoEoRRoJZW
p+NnIFjkpAhSBwrEgjKXCgftAxqkszRLaAkWNPV7hz/Xfd0f1/Me3d/WlejM
CiEsYCknhG/I5IfwHY8KQhhHc24IdfwJ1OJoXggRXbRbvSeEY0jjsb1+Oubm
uHmVvWpaSWvoG/tNu+Xau7RPNj1ilqAtfIW60fwh38on6WG9M/QcX64ukX8P
nXrn9frUo947zf9ze4qO8MMoMz+Iq3ql9ECcrZ/CEHa4TdIHuI8S89ReO/jM
f8EKPmEVSf15O3/oX2wj45te6r1A2u9bRrncQ+j17iR9F/+tMGh/ADf1l+T1
0Ce+q8GsQc4ds2dynuMtv9PtLtTzc3K36Cx9j49uPuCsvdf6r3Bb5q04182g
2QBSmDVr8daU2VNsemcDkb3rZm1mueo8RPy0/CFaxBfipIzIO1d86w2+W0a9
m9/qLWzgF4bNN+kIXYsz6IzbfFkJdeRmXV1Hm/m0zAv2i+1kqzv0uvjL8ivt
fLVbRbv1rmHOzl277fo9dIIvpBfj/1H8O/gJ/iettf9DnfEd/wHE82oV
           "]], 
          LineBox[CompressedData["
1:eJwV0UlsjVEYh/GXbiVqarsi10IHOigabFFqWpBYGOKyUTrgEiHIvS29xbLC
RiKplkpKBQl1JZRWYui6ho1xgcTesKjft3jynPO+//ec892b2ntwS/uUiBjH
1VkR5ciXRVTwAlSh276Sp82IuGj9Y3ZED//k75hQry6NyMosmxOxcGbEUl7E
DXwBb613yYX8Tq6VXa523NwKPsGVfLYkogt5VNm3ybWixNwOcxnr63r9GEze
KZMx22l/Bptkjthv5BbZehzGIWxXm+Q+uWvoxYT5EbWneIINMh3qp93X7d15
NKr/c+Y32b/8lYv0c3JZnLJOyazG3WK/pZk3eI0vsn/MfOYh+zsYxG3cwpD8
K9wzex/FzpqOJvl637cEdWjQW8xNZi7pX8Yzd4/gpDdf0WtM3mpuDa/DWlTI
leOYTA8/UivghTu3OnOVfEp9PgbUWvSOqjfzfuxDs8yBZJ38H+75xdtkSs2U
4YP1e0x1xzsu4hrvqkZOtuD7M2pdsmmey/PQm3w3P0Sf+gPu52FuNbvSumD9
OHk36rxh2P21fA6fnPvc+R95NPmd3f0bm82N2Z+XadJbj7bkTNTovZSp5bQ7
2tVuyGZl0+qdfNN+Un2P/rjabvsO9QHOJb+d88bwHw4ddc0=
           "]]}, "0.5`"], 
        Annotation[#, 0.5, "Tooltip"]& ], 
       TagBox[
        TooltipBox[{
          Directive[
           GrayLevel[0], 
           Opacity[0.5], 
           CapForm["Butt"]], 
          LineBox[CompressedData["
1:eJwV0U1IlGEUxfFrBJURqJW1zHYKCRXtIsFp0cIQhEj6wnETbiyIClKTapNJ
LhqhcqHUKioNopnRdlIEBVGNfayyVhURI9TK0Znp9y7+nHvuc+59npm3qfdM
V39NRMyjqT5iYnPETrp+a0Qt1qHM99J0A90S0UPT/BvZ7saIo0jrZ/Qv6E/K
n6e3+JP6p7BD77V8Rn8cG1HRO+LskPksvc8X1Ut46fwF5usipnDd7NPtESN0
EV9xT35F9jFdpo9oiZ6jOTqLPIa3RYzJr9U/aMcV7+rmv9k74Y4if5fewX7v
6OOv4azsVVq244nZVVpFBd/N7nLWJ9NKc87DPVn6ytkDfLCrgPf4iAXsMbsb
HeqLshnajBY8NNPmXXn9A/b+5hfVgzjGn8Bx3JadtmMGKXU7irKfzS7Rf37H
X8x4zzROm99kbtk7S/orWMUGc9XkOyTfGCXnA3ZcQr18la+jwTfQCr9GfVld
k2iS1evnB+hhdNoz5s6beOstOUy657nMFN2HZ+osbmAU72RmE8wM2pGnQ3SO
1nr7Xr9zlH6iBfsXMCff4f6CfsqOMv8n+T/Rw4/TTuetdnxRN5ttSb6fXJFv
10/hh94v/ESX/H/5TH6D
           "]], 
          LineBox[CompressedData["
1:eJwV0stLlVEUxuHlHyCkljYI0miUCqlpNQzKoJx4hUAbdLS8RNYslMLIUQ2s
jqLHlAQvGTRQokYdG1YUeBk7sagmCUqSiA16vsGPd693vXvtvc93Sq71NtzK
iYgFNOVHLB6MmMyL2CyMmKCThyNaD0U06L3WG+P90BulE3pX9IaLItJ4qT+P
ObTwm/GMP6OexTQak1l4wn9XQK2fYgjrzhjkPcTbAxFfccqeKowjgze8VdkV
LOOBe3xxnwV+pX4FTmKAf1m/Dpdw0ewBc+/zs/QebXP/KuszOIvT+IOsbK4Z
S3RH3Wfdj1X1lnuv0W26QsvNKJc5QctQimn1FG7L3EEvimWP4YZ+Ca11/id6
V/2Z/pPfx4i3DCONj/xZ76qWSclfwLbMedrEO2J9VOYF/eWNP3FT/cp5NXTc
jOdokR+SaaZj6gw2ZHfpN/odhfJt9hXRq3Re9rc9m3iMR0ijQjbrt1h0/hJ9
n3xv2Q/0nHn19K96j16X7Ui+lX3Hea36Pcm3dEY/f4rXRzPqTn4XurEsn+Kn
+B3qdtquDlrnbnnWBchHZfI/lJ/Bf2qyayk=
           "]]}, "0.2`"], 
        Annotation[#, 0.2, "Tooltip"]& ], 
       TagBox[
        TooltipBox[{
          Directive[
           GrayLevel[0], 
           Opacity[0.5], 
           CapForm["Butt"]], 
          LineBox[CompressedData["
1:eJwV0klIV1EUx/HToKVplHMzlVphq/ZFtVOJVMhoANNyVVmLwBYtIogMyiHa
uGqAKF25KBxbJKRFJkVkLfRvgUFlNgetos9bfPm+87vnnnvf461vOFXTNC8i
XuL08ohLeRGX0YJr+RFpHPKtBRFlyC+KyENVbkRKPY0p7CqM2Ik5vf+WRWyW
bcIrdZl8j/636qvqCb7Cb3iWS7kExRhTb9Ffrr8CL8xqkWVgFA3OHuFe+Tgu
el6MYdRbe8T35c9wwfMiPEhm5UQct17JHep2nEOhs4pQgJVYgXR78jgfOXio
zuWz+jN5MLkPD/ESTkveyXca4Nfcz816Gzndeh/P+ZZf8Q3T6i88i8/JN9az
EMfk83kBPso/4YP32Kae4ec8jjH0eI9uZ3ShVV+7czvQhiHf8YxZnd73j/o2
T6pv8W/1Tf7FO9AjP2/ebvN6zelDqbwErRg0awD92K6eSe6EJ56f4jFGMZKc
447D6DLzr/5ubjJ7rdkneA2f5JSe/e7dpt6rrwrVyb8kW2fPYbMO4YfsJ+7I
vnO2c8u53P0rOEtdad5Gvisr5nucZW4jZ3Ot9Rv2T1qbQgo1smpMuMfqpM+5
q3gpv8c7HDT/AI66x3Vzmu2rl2/gTHUG77Nei075EX11+A/6hXmA
           "]], 
          LineBox[CompressedData["
1:eJwV0t9PzXEcx/F3/wBJKZo2M+ZCuGNtSrW4oRWbykVxWLmoc8qodalrFhcO
OrXJJsmGVe64yaZQucBsftxUF7Vcis2Vx/fiuefn/Xp/Pu/v53y/Z1cqczqd
FxGvUVEQ8WhrRA4d2yLaUVgUUSDfxyl5P99TXyrURweW5Mu4K58pjsjyG/6a
H9HEzTiO31si6niDW3izfe0lEZt4gvea/YT38An9f2bXukOdrIZbnRvnNh7Q
67I+ar3u2d3WGaTxLLmf7LDeeXNK1G28nS9wEe/3jAMox017++SV1lV4b/Y8
PuCQeQfx0XravAWe4kXeYU7KuVK+yLXyT2alk9+jzvBT/in/a/8f5Kmr+Bqu
4ojeqjNrmLD/rf4cZrHm/Y0m3wKXsRPjyTvCGMrUj3mDP+MLKvBCdszsarxS
nzX3vnlNPMTVshr0qDvtvcJd3Mw5/RaeVc/hHZ67x5S8Vz7JLzGNc+phHsGC
fYvJu7N3Et3WPcggjd3uctL+Ac+9jhvOnJLXI6c3gmEMyhtkjXigfohR3JbX
O//dtxj0zr7xLf7BDfJlvqNe4iyvcKP8Fw8l/xHOcdacM/JW82fwH9EKcn8=

           "]]}, "0.1`"], Annotation[#, 0.1, "Tooltip"]& ], 
       TagBox[
        TooltipBox[{
          Directive[
           GrayLevel[0], 
           Opacity[0.5], 
           CapForm["Butt"]], 
          LineBox[CompressedData["
1:eJwV0blPlFEYxeE7MEAD43wgiCQuSKL/gAoiJEZjNHFLUCy0MDFSulRaWGq0
s1MsXFA0dhZqgzGGCOOChcwMa+eMypZYCIKYqPh8xS9nznnPey/3o/H0+Y5z
iRDCMHrSIaRqQ1iFEqxEIaRpV10IZxBVh3ByTQhbZMdXh5Dga/3urAnhiLyU
P6R3GOvtdsrW0YP8AfzEAp7IFukS+p1zqz6E2+jGdrOMcwp2i+jFYzzCU7OE
Tgn+8YGu0AH37za75LyL+Cgbwil5g04l7ZAfxTGUu3PaHaVmMzRJn9mvoHN8
GZ2l5XTQbgYv+E/OfE6HaZX+XW+PzO7QanqP/jCfxw67Rd/zpvwLbeUX5Gcx
Yr+PZmkeOaSc12P/Ae6jFw+xpPcLbfanndPtvBnazi/LL2DC/iRGMY4xpJ1X
pxPRFm9uxnXdE/a/2/8s36q3DW/MBjGAXeZpWYRl9//GvH5Bv1nWgozeO7zF
Hv0Nso1I8mVY1C/qt8p24r1sCB+wV79J1m9eyVchha98m/wKzfJXaY7u098c
38nX82vRgCm+XX6N5uO30RG6X7/GuytoI78JTUj6n3/z/j92puhlnb/xdzPr
8/tGvO+to8j6+1/G38isgDHZOHKyV5iVzWFCNom87DX+AwpJgEk=
           "]], 
          LineBox[CompressedData["
1:eJwV0ktvjGEYxvG7itaxozPtlHbaTkPYSxti4RCfQJugWKik6SFMDHVaEJSd
HZZOi9YhRZ1jwYKFJnwIESIhTNOWhS78nsU/13Nd9/W87/Mein2lXUeqIuIj
ig0R1ViIKvxbFbGIHmqM6EOmPqI3H9GTi+jGvPli855sxE75DL9Vbxvy1sv0
u1MfT2XP8QxX7B2j4zhmXUan/pTeTdzCDdzBbUyYDdBBlNOedA/ZCL89KX8c
w/wQDsr205z7D8qH0izdnx9PHTpGh+ldOqlfaHJmz3FK7zTO4Bf/G0/0TphP
0hG+Duf5TJrLKtjEf85EXJU14SK/mr4we4WT/Mt0HVkWF/gcnZXNYQv/zf7r
sjUY5Zvpa7OidQda0Y42VMwm0lmcvctZO3FZd6/sh+ts9Fw/6bTvU0EtX4N+
/eV0BWblc2mu18VP07/8H9TxKzGg30xbEO5RhRm9zWk/reYXoJUvpHerX6Rv
0r8hr0EtvqT/gS7FErzlO9I3oGvpO1ovzyKHr3yeNqIB7/l1eofpevohnUve
ggK+8+20LZ0FU/wGvRL9hB3e2bzzjnpHR60v0XMoWZ+lZc+8G3twz//4APdx
zTV6ZfvwkH+MRzjA/wduJGmH
           "]]}, "0.01`"], 
        Annotation[#, 0.01, "Tooltip"]& ], {}, {}}}], {
    DisplayFunction -> Identity, AspectRatio -> 1, DisplayFunction :> 
     Identity, Frame -> True, FrameLabel -> {
       FormBox[
        StyleBox[
        "\"\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \\(1\\)]\\)\"", Large, 
         StripOnInput -> False], TraditionalForm], 
       FormBox[
        StyleBox[
        "\"\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \\(x\\)]\\)\"", Large, 
         StripOnInput -> False], TraditionalForm]}, FrameStyle -> Directive[
       AbsoluteThickness[1], 14, FontFamily -> "Helvetica"], 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], Method -> {"DefaultBoundaryStyle" -> Automatic}, 
     PlotRange -> {{-1, 1}, {-0.9994419642857143, 1}}, PlotRangeClipping -> 
     True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{
       FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               StyleBox[
                StyleBox[
                "\"I(\\!\\(\\*SubscriptBox[\\(X\\), \
\\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(X\\), \\(2\\)]\\);Y) [bits]\"", 14, 
                 StripOnInput -> False], {FontFamily -> "Arial"}, Background -> 
                Automatic, StripOnInput -> False]}, {
               GraphicsBox[{{}, {}, 
                 
                 RasterBox[{{{0.471412, 0.108766, 0.527016}}, {{
                  0.40126244304599323`, 0.11262188078098569`, 
                  0.5871478789413235}}, {{0.2994095136832638, 
                  0.13839801246207756`, 0.6846839416411671}}, {{
                  0.24551653583926925`, 0.33188549985262444`, 
                  0.8059426793007548}}, {{0.33690032733863845`, 
                  0.6254275224599072, 0.6863048215882919}}, {{0.857359, 
                  0.131106, 0.132128}}}, {{
                    Rational[-15, 2], -75}, {
                    Rational[15, 2], 75}}], {Antialiasing -> False, 
                  AbsoluteThickness[0.1], 
                  Directive[
                   Opacity[0.3], 
                   GrayLevel[0]], 
                  LineBox[
                   NCache[{{
                    Rational[15, 2], -75}, {
                    Rational[-15, 2], -75}, {
                    Rational[-15, 2], 75}, {
                    Rational[15, 2], 75}, {
                    Rational[15, 2], -75}}, {{
                    7.5, -75}, {-7.5, -75}, {-7.5, 75}, {7.5, 75}, {
                    7.5, -75}}]]}, {
                  CapForm[None], {{
                    Directive[
                    GrayLevel[0], 
                    Opacity[0.5], 
                    CapForm["Butt"]], 
                    CapForm["Butt"], 
                    LineBox[
                    NCache[{{
                    Rational[-15, 2], -50.}, {
                    Rational[15, 2], -50.}}, {{-7.5, -50.}, {7.5, -50.}}]]}, {
                   
                    Directive[
                    GrayLevel[0], 
                    Opacity[0.5], 
                    CapForm["Butt"]], 
                    CapForm["Butt"], 
                    LineBox[
                    NCache[{{
                    Rational[-15, 2], -25.000000000000007`}, {
                    Rational[
                    15, 2], -25.000000000000007`}}, {{-7.5, \
-25.000000000000007`}, {7.5, -25.000000000000007`}}]]}, {
                    Directive[
                    GrayLevel[0], 
                    Opacity[0.5], 
                    CapForm["Butt"]], 
                    CapForm["Butt"], 
                    LineBox[
                    NCache[{{
                    Rational[-15, 2], 0.}, {
                    Rational[15, 2], 0.}}, {{-7.5, 0.}, {7.5, 0.}}]]}, {
                    Directive[
                    GrayLevel[0], 
                    Opacity[0.5], 
                    CapForm["Butt"]], 
                    CapForm["Butt"], 
                    LineBox[
                    NCache[{{
                    Rational[-15, 2], 24.999999999999986`}, {
                    Rational[15, 2], 24.999999999999986`}}, {{-7.5, 
                    24.999999999999986`}, {7.5, 24.999999999999986`}}]]}, {
                    Directive[
                    GrayLevel[0], 
                    Opacity[0.5], 
                    CapForm["Butt"]], 
                    CapForm["Butt"], 
                    LineBox[
                    NCache[{{
                    Rational[-15, 2], 49.999999999999986`}, {
                    Rational[15, 2], 49.999999999999986`}}, {{-7.5, 
                    49.999999999999986`}, {7.5, 49.999999999999986`}}]]}}}, {
                 Antialiasing -> False, 
                  StyleBox[
                   LineBox[{{7.5, -75.}, {7.5, 75.}}], 
                   Directive[
                    AbsoluteThickness[0.2], 
                    Opacity[0.3], 
                    GrayLevel[0]], StripOnInput -> False], 
                  StyleBox[
                   StyleBox[{{
                    StyleBox[
                    LineBox[{{{7.5, -50.00000000000001}, 
                    Offset[{4., 0}, {7.5, -50.00000000000001}]}, {{
                    7.5, -25.00000000000001}, 
                    Offset[{4., 0}, {7.5, -25.00000000000001}]}, {{7.5, 0.}, 
                    Offset[{4., 0}, {7.5, 0.}]}, {{7.5, 24.999999999999982`}, 
                    
                    Offset[{4., 0}, {7.5, 24.999999999999982`}]}, {{7.5, 
                    49.99999999999998}, 
                    Offset[{4., 0}, {7.5, 49.99999999999998}]}}], 
                    Directive[
                    AbsoluteThickness[0.2], 
                    GrayLevel[0.4]], StripOnInput -> False]}, 
                    StyleBox[
                    StyleBox[{{
                    StyleBox[{
                    InsetBox[
                    FormBox["0.01`", TraditionalForm], 
                    Offset[{7., 0.}, {7.5, -50.00000000000001}], {-1, 0.}, 
                    Automatic, {1, 0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox["\"0.10\"", 0.1, AutoDelete -> True], 
                    NumberForm[#, {
                    DirectedInfinity[1], 2}]& ], TraditionalForm], 
                    Offset[{7., 0.}, {7.5, -25.00000000000001}], {-1, 0.}, 
                    Automatic, {1, 0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox["\"0.20\"", 0.2, AutoDelete -> True], 
                    NumberForm[#, {
                    DirectedInfinity[1], 2}]& ], TraditionalForm], 
                    Offset[{7., 0.}, {7.5, 0.}], {-1, 0.}, Automatic, {1, 0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox["\"0.50\"", 0.5, AutoDelete -> True], 
                    NumberForm[#, {
                    DirectedInfinity[1], 2}]& ], TraditionalForm], 
                    Offset[{7., 0.}, {7.5, 24.999999999999982`}], {-1, 0.}, 
                    Automatic, {1, 0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox["\"0.90\"", 0.9, AutoDelete -> True], 
                    NumberForm[#, {
                    DirectedInfinity[1], 2}]& ], TraditionalForm], 
                    Offset[{7., 0.}, {7.5, 49.99999999999998}], {-1, 0.}, 
                    Automatic, {1, 0}]}, 
                    Directive[
                    AbsoluteThickness[0.2], 
                    GrayLevel[0.4]], {
                    Directive[
                    Opacity[1]]}, StripOnInput -> False]}, {}}, {
                    Directive[
                    Opacity[1]]}, StripOnInput -> False], "GraphicsLabel", 
                    StripOnInput -> False]}, "GraphicsTicks", StripOnInput -> 
                    False], 
                   Directive[
                    AbsoluteThickness[0.2], 
                    Opacity[0.3], 
                    GrayLevel[0]], StripOnInput -> False]}}, PlotRangePadding -> 
                Scaled[0.02], PlotRange -> All, Frame -> True, 
                FrameTicks -> {{False, False}, {True, False}}, FrameStyle -> 
                Opacity[0], FrameTicksStyle -> Opacity[0], 
                ImageSize -> {Automatic, 150}, BaseStyle -> {}]}}, 
             GridBoxAlignment -> {"Columns" -> {{Center}}}, AutoDelete -> 
             False, GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
           Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]}, "BarLegend", DisplayFunction -> (#& ), 
      InterpretationFunction :> (RowBox[{"BarLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{
                 RowBox[{"Blend", "[", 
                   RowBox[{"\"Rainbow\"", ",", "#1"}], "]"}], "&"}], ",", 
               RowBox[{"{", 
                 RowBox[{"0.`", ",", "2.0115559688070155`"}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{"0.01`", ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[0]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                 "}"}], ",", 
               RowBox[{"{", 
                 RowBox[{"0.1`", ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[0]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                 "}"}], ",", 
               RowBox[{"{", 
                 RowBox[{"0.2`", ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[0]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                 "}"}], ",", 
               RowBox[{"{", 
                 RowBox[{"0.5`", ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[0]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                 "}"}], ",", 
               RowBox[{"{", 
                 RowBox[{"0.9`", ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[0]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                 "}"}]}], "}"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLabel", "\[Rule]", 
             StyleBox[
             "\"I(\\!\\(\\*SubscriptBox[\\(X\\), \
\\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(X\\), \\(2\\)]\\);Y) [bits]\"", 14, 
              StripOnInput -> False]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}], ",", 
           RowBox[{"Charting`TickAnnotations", "\[Rule]", "None"}], ",", 
           RowBox[{"Charting`TickSide", "\[Rule]", "Right"}], ",", 
           RowBox[{"ColorFunctionScaling", "\[Rule]", "True"}]}], "]"}]& )], 
     TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.6931730665597897`*^9, 3.693173136374229*^9, {3.6931739005064487`*^9, 
   3.693173916177411*^9}, 3.693174179765111*^9, {3.693174344037155*^9, 
   3.693174372469825*^9}, 3.693174485149441*^9, 3.693174516244932*^9, {
   3.693174632964279*^9, 3.693174650636307*^9}, {3.693174759300124*^9, 
   3.693174771360791*^9}, 3.693176243863312*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ContourPlot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "2"}], " ", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{"r1", "^", "2"}], 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "rx"}], ")"}], "/", "2"}], "-", 
          RowBox[{"r1", "^", "2"}]}]]}], "]"}], "/", 
      RowBox[{"Log", "[", "2", "]"}]}]}], " ", "-", " ", 
    RowBox[{
     RowBox[{"1", "/", "2"}], " ", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{"r1", "^", "2"}], 
         RowBox[{"1", "-", 
          RowBox[{"r1", "^", "2"}]}]]}], "]"}], "/", 
      RowBox[{"Log", "[", "2", "]"}]}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"r1", ",", 
     RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"rx", ",", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"r1", "^", "2"}]}], "-", "1"}], ",", "1"}], "}"}], ",", 
   RowBox[{"Contours", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0.01", ",", "0.1", ",", "0.2", ",", "0.5", ",", "0.9"}], 
     "}"}]}], ",", 
   RowBox[{"ColorFunction", "\[Rule]", "\"\<Rainbow\>\""}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"BarLegend", "[", 
     RowBox[{"Automatic", ",", 
      RowBox[{"LegendLabel", "->", 
       RowBox[{"Style", "[", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(S\), \(G\)]\)(\!\(\*SubscriptBox[\(X\), \(1\
\)]\),\!\(\*SubscriptBox[\(X\), \(2\)]\);Y) [bits]\>\"", ",", "14"}], 
        "]"}]}]}], "]"}]}], ",", " ", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<\!\(\*SubscriptBox[\(\[Rho]\), \(1\)]\)\>\"", ",", "Large"}], 
       "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<\!\(\*SubscriptBox[\(\[Rho]\), \(x\)]\)\>\"", ",", "Large"}], 
       "]"}]}], "}"}]}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{
      RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "14", ",", 
      RowBox[{"FontFamily", "\[Rule]", "\"\<Helvetica\>\""}]}], "]"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"Epilog", "\[Rule]", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Thickness", "[", "0.01", "]"}], ",", 
        RowBox[{"Line", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "/", "2"}], ",", 
             RowBox[{
              RowBox[{"-", "1"}], "/", "2"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "/", "2"}], ",", 
             RowBox[{"-", "1"}]}], "}"}]}], "}"}], "]"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Thickness", "[", "0.01", "]"}], ",", 
        RowBox[{"Line", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "/", "2"}], ",", 
             RowBox[{
              RowBox[{"-", "1"}], "/", "2"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{
              RowBox[{"-", "1"}], "/", "2"}]}], "}"}]}], "}"}], "]"}]}], 
       "}"}]}], "\[IndentingNewLine]", "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.693174903153059*^9, 3.693174940841857*^9}, {
  3.693175036019784*^9, 3.693175099803594*^9}, {3.693175131200925*^9, 
  3.69317513311176*^9}, {3.693175185879868*^9, 3.6931752065021133`*^9}, {
  3.69317539143342*^9, 3.693175404887945*^9}, {3.6931755141991873`*^9, 
  3.693175532604459*^9}, {3.693175687930621*^9, 3.693175739381311*^9}, {
  3.693176464596986*^9, 3.693176516272663*^9}, {3.693176608433125*^9, 
  3.693176669974378*^9}, {3.693176714076758*^9, 3.6931767315785303`*^9}}],

Cell[BoxData[
 TemplateBox[{GraphicsBox[
    GraphicsComplexBox[CompressedData["
1:eJzcvXmgjsUbNy5SkoikSGTNliRJwigSpUSREJIWa6HsS0plqUiFEJFkz5bs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     "], {{{
        EdgeForm[], 
        RGBColor[0.471412, 0.108766, 0.527016], 
        GraphicsGroupBox[{
          PolygonBox[CompressedData["
1:eJxFmguQVdWVhs/tx236cZt7T99zr46oEeOEqRoJk1SNgogCimJZozGPqakI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           "]], 
          PolygonBox[CompressedData["
1:eJwtl3mUlXMYx3937szUzNy49537vjdUjHIO56D4w5ZoUU04Srbj0CJHZUnR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           "]]}]}, {
        EdgeForm[], 
        RGBColor[
        0.32861245931521443`, 0.11661520145427373`, 0.6494231122639308], 
        GraphicsGroupBox[{
          PolygonBox[CompressedData["
1:eJxNnHe4VdW1xc9t5/ZzT9v7oIC9oFHEqKhJNIigEI2xIJZoLAQpRgQMGhti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           "]], 
          PolygonBox[CompressedData["
1:eJwlmXm8jeUWx19n2I5zDvb77v2+W4YKaUS6fW5u91ZKhkOTDPUpzSlTHQcZ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           "]]}]}, {
        EdgeForm[], 
        RGBColor[
        0.24787773746271063`, 0.2836328813576988, 0.7892736187424885], 
        GraphicsGroupBox[{
          PolygonBox[CompressedData["
1:eJxNnHnc1WP6x8+znnOe/Szf70kYQqSMbBNmrIMxJktCCFH2LI1RERUxQ0ph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           "]], 
          PolygonBox[CompressedData["
1:eJwtmXecVEUSx98ys7PM7rJOeG9WgiigoIJyxlOPpIIBBGRBJBlAwBMFJC05
3yESDXcnKCpRRAQEE2YEDKigB0o0IuqJSlTgkIP7/vzxR3+mqru6uvp1d9Wv
amp061vWp0IQBK/mBUGc3xWpIBiUCIIxRUFQnguCkekgmBYLgnkFQVAXflBp
EMwpDoL7ES7KBsEZ9FVANiZ5ZOuEQfARshtofeA3I1+/JAjOzw+Cv2SC4FH6
3kLfW4yXMbcK443RNxAjujN+I/zAYsu0hv44CoKDjD1SGASfQHdi/i2MPc76
lVnrffqmF9qmjcxfyngJY1ew3l3o70G7C9uS9D3LWC3mdGZ+Oe1M6KraI/Ss
ZBBUgz4TmVjMOtehexwyX1YMgl7M38x+6zGeYvwR9G9k/FFsLK1kG6sztpO+
Zcw9jTUbwA9B5zjo8bQX4cdi431xz9HcyrSG2N4XfU8wt4z2NbZkkT+fuUtZ
8wK+1Tu0nsxvRmvM+j2Z05i5HeG7wEfML0K+Nvw/WP8J5EuwfRV9X6FrFX37
0L1Ye2CsPnMaITuD9ib0YfY4B/lekse+LO05xtal/G3y0HE6Y4fhq6CrEPkW
yFejvYm+NbTuyN8RWp/Gu0N/jI0HKvkb92P83+y/GvfrceSLGd9GXzlr7UVn
F+ivZSP0x4xfDv8ya25k7SXwV8I/GflbxeFnQw9jfG7M33g4dA6dpfDPoeNb
xu+BX4ct99FuhT7A/kcy9yh8fWz5hf08y90fxfwBuo+0Y4W+Y51Z7wfGH2J8
D997OntZTl+Ivdezp6fgl8AXwl8HvwD+KvR/yP7uoW8V+s8JvZff0dkX2YvS
fkuPw38W+Y3orYxlvUHQ7ZAvwbZPaKvgu6X9Vg4gn8K2TqwxHlu6YdN2bKuJ
jpuZW5n1akFvoy3QWdNKkG+IPe9jzwfoW4muWfBj4Wsy/zHoyay3Hf10BZOg
K9O3AOZvrPEi9vcIfbZr2N8HrP06a07mPkyinctaO1J+a+fz/Zqx3g/MuYf5
65jTi/VWMz4y4Tc0Fl0vIvMxshdgc2PGF9L3P8aO065l7hHZx9x89LeHb8ea
I7BlDvxlrHeUvvEJf4MVGdss259G5wPovgqdF6P7U/hX4Dcz50n5B9oljDVC
31YmLMDmKcwfw/zPWft2vt8I6HNpn7D+HuSLmV+ZdrTQd+Je5o+iPYj+Wqyf
h65J8Et0V5h/FbK30W5n7eP03QI9S98A+gr62sIPCH226oux1y18n3r5nnMr
438P7Qu/QmYC9GW0fjGf0eXQi+SfWOsi5tyB/Gm049h2gtafsVOw6RJsu4Xx
55A/yHgavi58C75FW8aHwfMTzGXt5sxZlvA3GI18FwYmML6a9e5grA99M5Gd
hn2j0dWUvgbYs0Y+jLF7aRWhm9D6Qc9nTzPR9xt7mAddCX0Xo68L6xdC76Vv
BLoPsV5dvn+lnL91V/ri8sfYOIiznqv7Dh/ShnNXFzIeQVeg/RP6C+Z/iC2v
sodu2PMU8juY2xv9vyB/hPG5yJaz5jzWn0/7lPVuosXRPxodvyG7B7484W90
QLECHfvy/Q1uYe5E+MZxxxDFEp2pzrYrfFfdd1oC2T2s+T30THRWhl6Pjkeh
D+qOob8yMldCP0RfwPyp2PseupvQ1wDZF+ibxn5GM34I/kf5JOiuiocJ972O
7AP0dWFsOfyD0Hej41jCNveCbooNz6OrPvZdB90m9N2TT2mr+42+NthSwP4H
oK9exr5fZ6KzqUZbhL6G8JP5ts0Yb4bujrQT6PuR8SGMDaXtzvpN6W0d5Rud
hez+k/51FO0gdJOcY9c8bLof2Qqsfxbr16HdkHFMVWzVHf9M34bxGozVpF2f
8RnprMbozkBn5NOTfuNp6Cx9T2DvKcjvy/nO6O4sQD4DvSuyr3mBvu+hP6Td
XeAY+RH0Fub3hL+TthW6mDW/RN8i9jsVugY2PwxdSd+D8cG0I4z3gt+UchN9
F20HY9tYszb2lcBPgZ+GjmeZn4GfnnXMUOzQmd+d8xnoLFpi/1mM/ST/iv4b
4c+GX8acCwuMEU7V28bmR9D/L30D6PalvmujGe8AfXlkX6k7qLt4dc5nJx81
Oe03rLesO90XW8/P+K3ozBQbJ2QdW5ugrwdji7CnH/asRr4ifAntW+bvpK1G
139yPlu9gR+hk6x/B+uvZM2K0OtTjjVx5GswXsD8t9G1h1YzYx8iX9KCOUdC
fyN9qy+Yv5m5HdAxO+kYcBP7y+rOIP87rba+LX038z37wm+Vf2eN0+PGBBPg
X8l4rZ+ZP01YK21sIIwmrHaY8XHsrzprLoMenLatwrTCtjXTxnqnMD416xiv
WH8ZfXcyvhD+hkrGnK+njbmEvXRmOrtrtB/0V+VqN4OeL7yLfE++yRTk90fG
ZsJ0e6GfQiYPugpzFkJXpT2dMGbbjH21S31XRrB+TehzNJ/xY6x/NnQrZE5U
9BvVW+1M38yYMZiwWOvIb2M6fa2gf8r5LglD7oaexDe/C33NkJkP/WDGWLMN
MsfY22vytwVe80/oz6GjX9J3fDqyH9G3HVv2Y8Ms5LcyflrMmGQ79MXseXah
Y7JicyvFwIT3WAW6PeMdYvbRS5nfDr59zHtaFBpDCUspJis2C8MKy77Mmqcx
fyr2XZu0D5MviwmTMrYcvhZ8D/i1BcbUwtaKcYp1wrDCsoOwqWvcmG6g4gnj
6wuc0yi3Uc6g3OFD+NrQr2LDZ9yVZ3WH0LdTdw5+IvN3QQ+grzDPb/ZS9A2g
LyhyzFbslo+Xr68GPz7yndbdrsoalyI7TP4tzz54OHQH+aDAb6AjdJ+sY091
5k9g/hL5L2TPpV2XMQYVFk1w/g9z/n89uV5V5Mci/xg2LMee3sg8Cv0p3291
0j5Ovu7PaduiGKtYO0j5UpEx58CcMbuwu850C/oGpo1lhSFPZf57Kecmh+EH
wZ9Tat82kr460GNOxut28GOhbwv9toQpFqcd4xXrX2P+eYyfTitj/9vkI6Fr
6f0V+07qbm4I/ZZ3omO58CMtlrR/U2zqlDEWEYYtYu5S+O7Yuwsdk5VP6f0k
jFmK4csytk05ccVSYxBhEeUo3yjXY80u8J1p69G/BH4G9t2E/hPybfQ1Z6wF
bW3WmFjYWDFHsUcxULFQMXwkfHdh/HxjvGfSxgzCDrvR1471lqOzIGkbZevo
lPP2p5EZUmrMLuy+B5mOyJ8V+q7ORT7KGiMKKwrj1pWurLFbgpYvf8P8VjHv
aUPWMUyxTG9Ub3UOazRF9kLu01zoq7P2bSu5E09ge37G2HsvZzYD/Y+F9gXC
mMKaL+X8VpXTrRQ+0Z1m/rv0lUE/nHLs3YF8W/iX4A8zth6+KfzNpY51ivmK
/eflnIsIk9eDnpEyNiqXT0o5B1cu/jjj46GP0ndZ3DlRA+Ez+biEMXMJuutl
fdeUw10pe7KOZcJswm5x9repyDlEa/gD7K8pazXhG70FvyHtWCSbJ2HP55Gx
qXygfOGvWWMj3XndfWEWYZer0TFFe80a62hcWFaYVdhVMXcNsltUU6jgmKfY
Nz50riBMLGz8o+o1cefUhWm/eb39McypCP8z+u5N2GbZHmHTvUn7cPnyLfTN
KnANZDP0T1ljvR+w507o6di4MN8YbGHKGFFYUTF/AfRMbFyBrR1Y8yvWeydn
rKCcYW3OMVSxVDWAWozvSDt3k0+uofiPDY0KjVeVCyfTtl0+s7pie9q5RRX0
P8bevouM7eSD5YvfjYyttYei0Geis1HOmae3DP954mRNJOc7qruqM9XZqqak
2lJ99vM19E72NIm97+YMppbap8q3jsCka6CvzRlrK8Yo1iiHVC65A52jFP9C
x3Jhwu3QaeZsZHwB+gajr4g5g+M+M52dagKqDehMLlQ9Lee7O5E2BL5hxrW0
71i/AfQ7WfuW65H/LXSMVqwuo/1P+RL6Oiu+02KRawZ/1A7g28D/ljMtH/gr
9GD6voL/Aply6BtC13JU8xklvCnMkHRO1oK1W5b6bqhm1wp6aOTaUQ/aMM2P
nHsqJrWM7MPky6TjJtUuaCPyjPGE9VqeXE81pObQdTLGNvKJ90U+c529anDr
GSs7WS/RnQn4PmWyodg57mzlXpFj3XDl9NjbL3ItUDG+P3T9nGtt2rP2rhiu
WC6M+gDfqlLoWpUwmbCZfJ58n3xkS9XaGK9f4Jriw6ExprCm7sy3KccUxRbl
bNvgn8s4Ng1ljfWhfbZ8t3SsyrrGo1qPzqxr2jUn1Z6Us/REft/J/DmP8Rsz
3pP2FsC3ztjnyfcph67Cfu5LOdcXhtnJ/GtyrtUoR1SuWJ51bB6uGot8d+Rc
RjW0TZFzcuXm8jkx6E6RY4vO7MuU34TehmrEK5k/NXQulRS+hf4m7djwsnxw
zjmUcilh4jPS9hHyFcIgM3KuManWpJqcanMHQ9dqhOl+DY15hX0V88+EXhz6
W+i+VBDWyhp7qcaazDqGKJbIZ8l3PRP6WwlTClsKgwiLKCeuq1qu6iHsdSh9
/dnPFbSJgWvYqmW/kvLb05vdm3FNTbU11Rh7o/t7+Mlx54zKHYUBhAWEiYWN
j4d+m8JwwnIf5IxNVXOtgr5O9G2K20ek4BvBr0u4RqRa0bLQtTFhZGHlbpFr
Z8KIuxn/PXQuvo52NHQNSLUgYYYVoXM65Xaquav2rjPX2evN6O18lrFvUs1E
tZOBupP5xrDCsmdknQsKgwmL/ZIztpDMBcL/aWNJ1fwmMlaYcWyXz30Lfn/O
2K0W8pcyNi90LVb1MNXKro88JgzaXLlf6FqRMKuw67jIWFlvQG9BPli+WDVE
1RJbKEcqdo1BtYb3067N6RtOUH0tMlZWjVG1RtUYVGtQTfG/0L2RGVrkmsty
vufijHNR1YhUK1qb8t3WGjHlcjrDhDGEsMTQnGv9qhmrdqw7r7uvnEC5wYbI
/2UoRp4Lf2bOvj0JXxu6X8Z3T3dOd29wzv/FKKdVbqv/WPRfi3K6cdCHQvt+
YShhKeWUyi31H0LbyDXGP2qN8EuQrZTx3VCN423tNetaou78EOj9obHI88js
g/455dqUMN8byl0yHhOGeIH5JzLOJaew5q6UMZqwmmqAJVn/R6T/ivQmiqEf
TDnXV01BtYV45NgkDCssO1WYJeYcWbny7TnX2oTZhN1eSLtWrxykv2pv6GwQ
9xk0yTpnVe6qGvevGf9nof8uVIN7P+UauWrlOuM+OdfIVStXDeAQ8s0zru2q
BiXH+V3Ge9Ob/F6155SxgWrcc1Tbjhzr9J/ACOHtnM9SObRyaWFqYWvZKFvf
SNn3a4+j2cvI0FhBNR/Vfl5LO/aqpqDagv7z0H8fyiGUS/wfWdvAWA==
           "]], 
          
          PolygonBox[{{4352, 2622, 5520, 4917, 4918}, {4918, 4917, 4936, 1743,
            4935}, {4342, 1914, 5101, 4915, 4916}, {4916, 4915, 5503, 2586, 
           4343}}]}]}, {
        EdgeForm[], 
        RGBColor[0.3423144418411206, 0.6323919148325214, 0.6769797359729943], 
        
        GraphicsGroupBox[{
          PolygonBox[CompressedData["
1:eJxNnHe4lNXV9uf0M2fOzJyZeWaOGktA7CWKWIkYEVDpRaSJIMUOqLFCLCgi
iIKICrZ8goldEzW25P0+jRWBWGJsr9GosSAIKCoImPit37nvc+Efz7XX7Gc/
u6699lr3Wns6jJsyeHJ1KpU6vyGVqon078VUaof6VGppOZV6qzWV+kVdKnVY
5LVGob9VpVJHx1PMKn9o0NfnUqndg/5ZvN8U3+3n/G8j7Rh1fhPprVFm/0h3
iTL/SKdS6xv0+/WgpzWmUvsEvTToLyN/t6AnRj17BH1F0Ovi6RD0mkg3R7ub
4rkpOnpNTmUrUWddTnXsHPTKeH9vpLdGH+6sTaWmRtmpQXeJ8eSjzIGRNkZe
LuhMjPfFaHd09GHX+H1F1NMh0mx831il7ypR5shIP4j0xHi2jXe3xe9j47k2
yt8Vv5cH/V30+Ui+jWdxrVLq2C0ayQRdE/Tk6NukeD6MeuZEenU8Xd2XvPvz
dPSnf6P68Xgplboj0scibYyyDfFcHu29GL9PiLL3tKRSx0X542N+ZsfvRxpE
94g6r4tyX0c/5kU6IPL6x3NGlPkxSaWGB/1gfDsu6psQ9PnRt47R/w7xzAz6
L/FudZTdOdb/iXg/Np7/xu/nmlOpZ5v1Ox39Gh9pI+vVoHrqqSf6836D2n48
5uexnNr5Q4P6cVj0bUikg+OZGnXeHm3uG/SoSFfHuLsEfWt8uyLqWRf0HlH/
sqDPbBSf3ZhT3g4xrrejn4OizW4xH6/H9/s0aO5b4t3LkX94leZjqOdnSFpt
0+7DDaJ/Ff0pRvlbouwR8TTE+NbXa80GpNVn5m12TjySRNkZwRQ7wL/R/qc1
on8b+Uui7Un14plrY8zvRH6foD8oiqdntaiPE+rVzxnmdfj8j/HRlKC/iLI9
oh894zk9JX7pYfqwtMp0CnpN1HNA1HF/jcZK+VGRvy6+vyDKPBVt5fL6dmTk
Xxj0BfE0xrM2yoyN7+6P9J7o993V2tfDY70vifEfz7pHn1qjnr0YS/xeG78/
jjqPjLzu8fwq8r+s074cE3QmUfkXY3+dE22sR25EnctykgHrXXaty7Pep8bT
Oeh/F0V/HOln8f5zZEVKPNndfPlAzM/vIm0tqZ1T3DfkDeM9iXkIejLzE/Re
9WqTNXgr+t0n+jIvvr032tgv6L9H3jZplXu3TnxIn/aIdwNN07elicq9GOnR
8W2vKHt30PfWqj+7RVsHRv4vo+x/C6nUqqaY6yrt5cGt6tPieL9NzGtds2TE
pvj2gkh/H/M+Ouo40W0NqNfvA1jfRtHkfxFlByFfUnoo1z2l7yjD76+CHw6K
eh+oUf9PdP6p8XtcvWQeff3Uc/tog+TAMTWS6/3MYyvrtAYtnodBnhPqG+j+
DDJNXz51eepELh4Tz6SgD87qHXthnde+e5X2C3vlOeRnjebizvjdFHxyYJTZ
h70Y67Rt9O3mSN+Juf+uQe/mICOD/iDKXBd0c9BzIz0j5jVpEM++VBZ9fUnr
zbrPjfk/L+h80C/Fuv9Ponp+UxQfFYJeEt8Wgm4JekPUPyfKb4m0Q0FnHWcb
51o22tpQL5l9ezxNDdrH0ygf+VMjPTTKXBL0yZE/L9KJkT4U377mvPOj3gWc
jX63IehuMQ9/iPnYpqS5PzfavTPevRll9o45XBv5A+L3ZTG+04KvauKbcUXx
UX2DeIkzM+1z89fxblqke0bZDq0qc2bkHV2nfvaI9Ijg1fnIo6APKmtcv452
fpZWuYHIz0i/rpecH1BUH+gL5xu8DK83kBdl6tEDYuzbNat+ziv46iJ4Jr4d
HHnDY+7/GO8fjrYHRf4/6jXOu2rF0+TDV3+K3482KY/0kaat7x/xt0sS9W1S
9GdjWuOi3zPLkuGTS5Lj0E116h/9vy/6NCTejYg6FgQ/3BS8d1/M36tV2tvs
8V7R3z/Fd/1cfsd4/3qkA6rURg/Pz9hIv4xydXWS6+gBzM2qGPuD8c3tVVrj
b9yH6WXN1akl1b3G3/Yraa03FXTmMy/MCd9MsP5QiHVMxzgfiz5eGHT3WLtL
o//pRq3BjzGe8R4nfWYv79Sg/Ulbdc6njgaXu6co+XdfpH+M/naGVyP9Pvoz
LOgro7+/jU28IvpzVOT9Mp6d4v3mFvVtmHl7RZ327PI6zQlt/Sf6869m1ft/
oszMtPiVPZ+JvEWRd6B5rNH1rC9Jt9g3+jMn2jgs6tg+8mbEGi2Jb16KMhfS
3xrxPOP73DKIeW5yPRnTzNsXtZqrRZHuHOM4okHn18lp0d3iea9V6V9K0mvo
Q3V82znGf32U2z/S/UrSi9CP5jZo3Rlr96xSxns8Z3Lkj4y+Pdmq8U6KsZwe
PLsovjnbPAhvtfFVSbz855jjnVo1trOKGjNjvzbaujdR+eOCN66p1xrz7ekl
0VdH306Jb2vj3XPx7fg4fE5GP4oym5FJdVrXhTVqH32vd0Gy/9ZEa/hYvebt
oUT08QXpMq9bV7mlTvIL2cV58iRjjO9vqhVvXFkrXe/PQZ9TIxn0RtDbp7TO
6JUD0BkS8XbfktZ8sNcLfjnJ4zo63vWIdg4qSV5QZkbZ/XL5nyU628ZGP3tb
/zsWvTjWYnGUebVaMh1bBnp5TjYJusiE2C8nx7Muvn8p1vaUoHtxBjYpf3SU
/0WMp2/Qn0SZfo3SyQ+KMs9E/kR/Sz3Q6OLjIh0PHd8OjzKnBv1VlHkhrXe/
qlI7p7p+2plgelitvl0b5Q/Kil/nRv5pkXd6PNvR/7T03g1R5tB4v7FG8uqS
eH9xPJtqZP9873z2KHmvYaPF+/nx1MZ39TEPr6VlL42I399GmRVR5uW09Gt+
bxPffuN87LOpjap3ZK3af6VKuuR3pvs0aq6a47tzI/11o94tRZ93X+FH2ocn
z4r8yfGMrdb7KY1q77igjwt6ZdAvRjqSeUdvb1T+8Ci/a6zRALfFukB/VqOy
o+IpRf4JkZ4Yz5eRf1KkY7wuR8TYu2GPNEuXH+0y1NHPde7epG+ph+/GskYp
2WP93RZ9p89nouNFOtB92zf6Pyjoz9EJa7V2Xwc9KdIzvI7MMbbM+hrlTTK9
Z5NoypBPmd7oK43iA/pAfxjPmij//9KaF3iS9ge73d5NounP/rXqP+X7Nulb
5oHygzy3mZiPt9PSrybFnjo4vnky9tToSH+I7/5eJf3r2wbpJ38L2bK2Ufpp
/2blLY4yszNaM+ocanp1vFsUfPJQjeT/SwXJx4sS6Tv/26hvwQO+blC56/Oy
abDfr65XeWT92VH2HPMMcp887Lszoq4XIv+JqHvXaHeXeKbEu6szmjvmbU5G
vMh6Lbauge3wXZ100K5VkvebGiXzf1HUb86iIRXl3xb171XUubmuJBn/VaPk
wcaY23+zxjU6C46M56kazSPzeXiUH+U+sBcuTSR7kcHTE9nNz4acH+4+wzPY
vmsbpM+Di6xusK2X1lzAG/AAfMl+aarW+j9fpX200vTcvHgWfXuQeZVynWu1
PpynZ5o/4cMb8krBNN5IC6eBD06I8pstT66IspfHsyV+X5RXCp9M8b5mL/f3
nqJtZOkn7sNetbIBoOGRfd2Psd6n8GqhWunSKslP9iqysX+TZAc8QDtnuS3k
51qXZ1yjzHsTLWPb5Hyj9gNzy74/wXv/QOcx3uvyymNOOBfAl5DhyHPSZVU6
19eZXu/zBP450XUiN26L9b81npPSkucHxbqeFt90qxKWBI6EHYCNcC4yNMr9
LS2b/Onggx/ifZ9W6RcnWZda1SgsBh1mVCK9/T/BV3NbZV89VZRejY01ML7P
ZdQWtvYGbFLkUdT/WU5nM+cytgv4A/YLdjq2cN+U7B/ylkZaysnuwubaK9oa
EG3sFmmnePoE3THS5rJ0p/+J/uyR0dkDn3D2LvT528k4HJhY1nYD9O3Nsrmw
vbDJrqnbat9h270c9CFZ2ZN8jz1NXdhy2CvgZthij0a7t8dzea30tflptXFC
9G01sj7SIz1GMAFwhSONLfy8IFsPmw89hbwu8BK2uHGGIdXCI3jfFPP5ZoPk
B+v/nXmAtWQczN+KaKuxXjoHch0+Y189WFZ+Odp8P8b+z2bZqNhz6G/gdsPy
OoM5f1fVqf/Y4OAAq0zTd2jyWHOwGNb9xnrpuO393dlYzbOcZ9XCLbu5PLyB
LOzsMTInHV3+8TrlY3tOSKs98jt43mgXTPQY8/O6tHRxbA54n3mjji7uNzbd
qQ3CWej/bxqlx6BXlGLeu8T7Ya3S2ZDR9GdqXvIlk5cueYf59qJW2d5XFcU7
0Mw53y2x7ndTvXgI/mHd52Zl59QGvX2z+JP56ma9FBsCG2aXoH9XLUzicO93
9jp0B/PJZwXtrW7eX+i76MfoxsznYvdzVSLbdnWk32JXxhx9kwg/+cLr2LGo
9Wsoap2ZI/Lntcg+xU59IOq9v1q2J/P6hOcH7GKJaWTE87ZB6APtsnaU7+y1
6JlW2pUzGvkSv4eXJbuQm8i+v0Y7o6qFhfbPSxYjV59IZHtUlWSjcDZzBiOf
rrEtg40x1fbjOUXRrTFXUxOV/wJcuUVn/sWJ5EfvZuEU5ah3efRrl8j/Bpy4
VvoANvdQYwhgGLTN+d9ckmzJYD/Viu/heWyFebZlNlZLhsQwUiPK4s3Hol8X
g8PF2JfVCe/kN3YruOUuecmHlkjzee3rjj/Z62dH3lnxbMhJ3o+2bt/Bawq/
f58TLy23DJvnPlAfmCy4aM+8zmzO6GfY89WyhdFFOS85N+HLLuZTsLVnvX9Z
H9aJfXcGaxryqDe2Z0Z2BPZGm36Y2ao7Q6MToK9wfsHX6Oz9MzqbOYvR20Za
zxqRkS2AvgF9tu0b2lhru2lYRjYNei66y9c+Z6HRWS9Ah8/IZjjG/abPnOnU
Qz+fdx/6uI9tfY3nxnhOid910d8JkU6MZ3iVdFXyb7Bujp6HjrezZRc8ML6i
8veiX3EuZ6S7oH+hh10Y6d0F6SEjo+zsKs0/873Ea/FeSjYX/T8/yl/kb9Hf
7vP8HW4dBt13X9t8zAm6At/xPWO/23uZPd052t028t4MfqyU5f8pl4Xd4osA
L0KH5RzAd/NWvNsu8ruAQxaEM4M34zM51Th1NspfmZYuSwrOAsaC3c4ZCwY7
MuTfiKzs9HTw51Vp2WL4QF5326PMA+hO+0bZfbLah+DW1/s8fTDyZqGTVQtr
RC6jTyTNOnPRXZjzgcGTE6JM/8jrF89p+FDS+hYMBb/M27XyVa1oki2ATUAd
17uemdHPK3Pqz232W60oCStmDPAGfeIb8Hbqvsr1D/K6YI805sRD8M/JGdH0
H76G1882n8KvrPWyWtmvJ1YLy7zPZyc6Gin4djb2b3NeON/o+HZmfHeleY3x
X9YovxCyCby7e17pu/HtLRmdGZwXzBs4Bvg864AuPS7yG3LCzk72WcSZhH+H
OcOObrOn6+Vng1fgbewc7OmXvC/Qd/Ht4OM53RgTWNOnwVPdYyyvRJl9aqTj
FeOZCi4X42nKyp9SSgvz4WzLRl5zPC9H/rRa2VjwJ+0vNA1uscjYxQvVGh9y
j/3KfmbPwpe/95iQsXd6XPiwfuc9dZfPoPfxcVTk48PXx95ijyFzDs5Ir+a8
m+Kxn+m1Zu7AwJjvIZ5z9NIx1k0fyOo9/A82PMxYIbgI68faYfuwrqwpawuN
HcQZe4jbJT3Y9EGm0fNJDzWNHn2FdWnGdJfPVvx1d3tdBuWVz3jvtH3LPAyo
yI78SyIf+i059aEpyqfz8nWzbrTNnA+uqN1bwPbykmXIsYWt0jlfLMo/lbfu
fUurdKTpRcm8JT6DauP3k6xlonN197Tkazr48csm6dz4qTljwB8OzUpHn2rb
Cp86Z+L6RDj+l0X59zkzwNlYR+h2fOxF23gPlcRXE6P/z8W35ch/NhHGiNza
HP3bLVE7k7D3g14WMqFTIht5qev/RyI75qVEWOVI7y/mHD77Z0pjY4x10bfl
rFd8u2eUOSQtGh/ruLRsOHDYsez9tPxfH8e3+yNr8CvG/PfOSZ/gu8P8LTrC
Iaax9c71fkdmj3U9+G8PM9bxmX2KnyZb+4EfsKf7gN42JasYgu18/i61jYpt
B/aAjx5fOWc2+AA+eeQM+MLVOfnF0WWPL4rnwfhXRv7nOeGm+Nw5s/pXSWdp
qtH+nYf+nNP5jsyk/nbdYJlxw3K8z6YlQ8ATlrkPf7b8oB/oZc1p4fSc/6w9
ugTym/VBhoOLDreOcmNeeAT7A9wFvwU+DrCFp817ndLSg/EJw49PGxNBl+D3
Ss/7uR5LU1r11LvP67LCbp5K1LcnE/HjC+ZheOd0zy3rgw+VNcXfgH+zxWPc
L61xzivqTOdsx7eAjwG7CZ8RfjV8S7tmZZ+jB1zerHx8SVflFIuAvn1IWTrk
cbFHdylqzQ8syJ/2YUpyg1iIG3LSMfBFL3H/ONOJdeA8WQIeHs/p8fuRZqXE
A7ycyB7C/8M5QtwGshz8lrgHYh6uaZFd9lVF2CE4C7gM/pFKWvg95z/7FNsM
2xpfOXvv+URlbi8qZqSpWXP5doxrDHhSjGVz1FvGn1qRjs+Zg54/Py8spk2G
ZaXjot/ic2At2vZzVvUwF9jRYCecy/jlOKOZT2I3GAvnOfo6c4N9B37F/Ey1
rYdM4AzCl87eY98hI8EZkJPoL32twyzNyC/CXDMmsAd4l7gDZAIxR7+33wr/
1UeJeGOGYyewpbHb6dsy73/wImTNE+YN+AfbmtiNvl6vvtajXqpVW7RD/+bl
hfGhX6BTEQ+EjgDmDz3bGDWYILjfSQWdSy0x5zVlndnVZdlCR1rmEFPBWrAm
03Py1WGnIOvQG/YxttY7Ld/H47WSU9iVyKqelpmkvUxPbBZNWeqgLXirqqgz
4umSxvdhRmP8a0V0tij7C8wFGwzMD78FuN8HDfKr4dPKZ7SnsMc7xhx2yEpX
5szF9uBsJWZsTk7nzpSysJkxrfItYTeeiR851mlllO9SkszYYB2GWIN5tucu
KQqnOjC+/bBZdi8+zml5nTGsG/gQejk6Of3Ke79zdnKGIutWR7rG5zF5q53P
3oC33400U1GZEUGXgv4u6GJFei9nOfzJviCfvdHitpiHkXn167OU8gruAzE4
LS7z1wbh15wfYBr0Fd4bU5Beip8N/ZEYEWQONgI+EnBOfEPE8A2ukn6EzoR+
QmzSHk0639iX6M3sTfQryuN7AncAfxhWFvYCjbzD10DMx9gqpW+bxkdA7OAw
49LQYNPolpTBFiDlmwPrturrA43N0mcwDnD1FT7j+kXbr7K3y9pf8B17DWys
m+3u63KK+QOLw17G/4SfaIBpbHV0J2xIdC2wqBnGo0Ybe/xtSXol48cOZQ5e
87yB/b7qfmKfgVmgK/L9RvMe43jFZdDFOFfQxxYZO0BnYz+zr8cVFM+yg7Eh
9hv7Evn5DrZKVhgWdhx6MPbSArB32xXH5hQ3hBzAthxovA6+pz/gaa/FuBbF
2F8tS0d4wf3c6H7T/0+iHzOjvo8Lsu/+1iSfB763x41NsZ+ohzp+jHIPoOMV
dM5x3mH7fmq9aGNB8/yM7XTi9f5qXfqpijCQ7gX5ZtAV9i7qfEbmY/+eV5De
OLmg2Cf6M5tYw4zssRds4z1r+4539LvdT7XC/SfeBN8QZx82PPvpgKjz5aCv
izKdPP/QrAHxHdgM4HPdoyN7RVtXR5m9I90znp9XKyUfO2f3jPxY6MG/zOod
+Z1zsmHALcnHluF316zKE+ewV0V7/OKC9v1D3vtghw8aPzwuL/qjlL7bzd/S
HrgDdlxX23r8fi/Gsk1GMbdgcQ+4nptzionB74NPYbPXHR34EOvSO0dbG3PC
wYjJajV2iZxbZVnHPn7D+3qVZSDyEB82dvfHKfX3fveZlD6gJ6AL3W+6T15x
v+j22FXQxDSypvcZN5vRKL8mNvZMy6hytfAr/K/4XomhneWYUfwJt5o3wH7A
gMCOkF/g1vjbwZJ3dj9vcXn07TZM2DTfQ6OH9o5+HpuXrofNA+ZKTCl+/Gui
zDRwj1jHhUEvjXU8IcqOymu+kXdgosRRo3tkrH/AOwvNJzWRt2+TsJBZUc9t
kb+ioH7d5v7gI7nd4wJX3Na2557mKXgSXBbZQDwe+4X9MKxB2Ml44ydDYm9m
8SUnim+aYDv6hYJwjyui/aOCj65tUHwMchl/MXUSDzzTccnNHsvylNKsx4We
xzjRr9jvRduzYFScQ2CVA2NuBuQVi43eD25K/Pb+tVt9ieDYRcuKHkEflZde
gz2HP3uNMUjkOzjk0fG+V14xR8jYjDEEMNuM5e2fKsJPUkXpjy3mvWWmsd/3
tc4Fzgv2xdqwLusrOheJw0W3Rg/CB8JebGxW7NIXFdErK5qTJs8P+jKYEfgY
fqJtzdvovWBVY4xZEYcHTxKjB36HvsB3ZeNN2FyJ53ZjRfXhewQPBRe9p6B9
s53rIa7th0bVB77LngHj7WJdDH9VISsZgcxhj75u3J7zZUiTzhj24KAm7cOZ
pidG2QNyknHsp0sb5W8mfoX5gp/hN/bf3kF3rJaPYJ8m4ZOzTHeqVizlfpbb
V5X17W5F4U/04bRqxcru1STMlVjChx1beKR9tfgfz8MOalLMCzYpsUHYpeCF
+KHxQZ/qfGJ4znI+uim2EvEW7XE90MRdoIcTn4EuDi6FLxG+IhaZmOT9Cho7
2Cnjv8B9OKlauDjfEteBT+DIlPSTqzyW7avlU2N+8KvN9jzszflS0Bn7SszH
SRWdHaMr8qvtaHlObBGxBsTVHx/5Q+NZkFP8AusAbkbM/FWO3cfmx5/JvQ9i
ylstb/sF3TcvvAFsgpiFivXHVsvwIfF+cF661cfWE26viF929JmF/L7be4pv
73H9nfKyYfuk5H/HP4M/hRg4YuG6J/KbH9wk39Qky3b8r8hpzhX4eUTUMzyv
2M9F8SzMCdtn3Uca/wULQVdkbmaXVeePLTp36BNjQe4RR4vsSxUUtzY40dwx
XuKj7kq0d34PlpXXPIPzbwl++6RReOpi2yyMCwwfnBTbYees7BlsmYku09U2
Du/gG+7jlHwnB8x+76zibd7Lyp7c1jYINLo9GBJY0mnGLYlRAD/EF82dFPzR
4Ovg7MhqyoAzsi/Ad6ApX2dfAjgqeSWX4YxoNAZLHRnHdnOepF0nunrGGH7G
bUH/YDwNGxMcl3rA7b/Mqp/ouIyVMaPfMFZwcsaLLQZN+Y+a9RsaPZD4AbCa
dFbYAfdoSNPGEdB10HnA0kmzpntaF0JH+pfrRLciFoE60S0bXOeH1kkaTLMW
+FHwcUzM6Tc08mpf+1aokzGA5/N7H69dwWMc6nF91Lw1Npd37JHXXY4yTb4f
hLyFrzb7nhT2Bj5v9EbyeAe/dTAuhF0AvrLEGBF5S5zf/huehC/mmDc2uX50
RezgQ7zuyE9oMGv4eov78FLYyfcH/WKkOzRL1iPnn8OPH/n/LYo3sEfgJXz1
15q3SfmNTxaM5DbH1YBdzXWZji5PP/FFbHLfwLRol/tITWVhL1mntAsOA4/S
LucL5w99Q/9BD+psmjEd6nFhtxFDybwm5nn2BNhnYpr7aPW+k8b6NpiHaQu6
zXeTU7l2HbLWdL3zN9svkzj+hrhF4hexkZAD3UwzB8Q3MD/vtGo9wCeos7PX
nb6BdYJzYn/xLTIEnsl4L2DzYfu1nYNp7UFswPHNapfvwPdoi7kHNy17vJQ9
1uUb7D+iTjCkJvMkmNbVlj/T88JK8IVf6hS7e551M/Q35HrevvLp9sWD0a3O
yveG342zgjMMGwRfHPn4zqbaNwdNfT1cJ9+Qz3l3eU756IGcV9gPnDXgQ/18
fs3KSV9HV0dnh0ZXR99EpzzCOik0mC06Izoi+uECn4OcfVe7Deon7ed8zjja
Bf/vbz0WfZWxtni82E/YUeBz+BTONk3+2Y5DIGbhHM8V5xaxufguecc34NXY
ZGf524zjapg3/EjcDeMMv8A03653PAR81f6Osww/wEDr2zwDPA/MI3ONPnOU
8Ujodt8n8X7tPj/Wdr7tIObzsrzGQP9pD5q9zFplvF7Iok7mE+I1mJPlLtvJ
5Yk7Qj5gY/a0Do/u3b5+7/kMPdnnKTKa+3XgWuAi+ECIHQK/m+TzETk50eWJ
66HM9j43kXdtfsCcaGQgfvZRWeEkYBiTfRbwvrvLU/dk18+dgAlZYZj4a7gr
ie3I7/FZxepzzhzi84u8cc6nzydmhedw15J33J0knWAa/w7lsM8pO9pjRAZM
tC5xlPuGfMMGBF/YwzgEWABnI3u8j89l+HO69y3nY6+s/MJf0Lec+OdY4/fM
OX5FaOIqsal6eY+QHu01ws9/tG0uztuervNfBdmrN1cU80hb6Fr4A8HLlvq8
7uozmnk61HM1xmPBLgb7afNR2p6DP8C0sU2P8tjBr0Z47ZgP8rFb0U9Z1/Y2
R7oM/ejpdomzutW8x/kEDc7F2fKgzxfuVhGzeG6k+xdl966p6K4RfqFjirpr
jR53dqQLEsV93hDp9BbdjX24pHsR6Jnom5taFFPbtSTMGux6Q+RdWNLdj4si
fTqRL/+ZSH9ZFL5/OGduSTEcs0pb/UPEqbTdz3IsKZgo+ey7KUXFX3FPhXsy
xHz+35L8Lx/YBzOzRfeg3i9qPIzrwaLu44EBLYi0ZzyvRJlekc4xFnZUzMM1
RfkJukX99xUcq1GR/w8/IDG6xIcvsPzE7zHPsh29emFe9stQ02BdYODEoKNT
YXPgUxxkHfwml+/rOpHF4AdzXSc8e5359ii3hSwDs7nOsmufgmIaiyXdxyOO
c0bQswvC8n5VMX7jvoD14vMDy13kfPAc6pvvOrGZrvcY6dP1PiOOdRn6BQ60
yN8yTsaCTcFaPep1ZA1ZS2I+8ME9ZwwBXQt8Z3VK+g46GXoO5zM2AGf0j9xH
CrpnUZgNsf7o7cSDHNYsn/YdRcXjcs91senzY+yHx+8JUWZOUd8NcIwfegT6
BHoLd/V29D1B8iY4n5jo25oVRzu7qDhG4ijZS+ggyKtn7bPkzhN30Z9t3ooV
PesxUiflwZmntKrOya2KF2Ae+K5//D4v6H6twmmhwWrxFzEPk1LCBphDbO0D
otww9KpW6VTQ6GbEFBJbuG1JPiF0sEsj7wnHdBKDzBzv5HnG54Tv6S++o9nb
c3txUfXtH+8rrZrncqtiwcFnnom9tUurvuF+J3vufccPc/fuMscxoidzJxZZ
9E+XYSy008frzpqwNsRiou9xpoJDca5Coyfs3qr3xGySd4nLXGaatjh7L/W5
3H5/AExg97Iwrz0iXVVR7MjqSN/w/boDiIMuq6/pSO8oyc93Vln3fhnPoUF/
0KLY4pFl3UnjDtgfEsWBEQ/G/xlwB5L7fbVRplCWPVMs675c2z27KFNbUvzB
A0G/lShu4G3iUhPZKnOQjYl8iocnup/JPc07Et0vBfffGOmj8bsxvv1TpKeU
xDerI60u6E7vj0GvatF91HHRh00lnTGbI921LNt+t0i/SuQH/TrR3XL85ssS
3W/Hl/95Ih17bVa+OWJg3vFZf5NtHHQA4q3WZGWPr3F5aGxlbGb8u2BonEHs
e87/d6wPUC/fENvAd7SHPo+dsM7tolOjc6NLEyMI3RajmJfexvpPsz6AvkqM
EbFGbybC7dG50d+2VHQH/oeK4pfQFdATSIljQr6BT4BZdHU7q9wWejJlwH8O
s55B+Rssz+E37udwT+fOaPc3iXw2l0V6eYtigPLRblLRXYhypKcnij29uKL/
cSBWb1RFuBh6w5iK1oy1Gxj0MyXxGPdur2yRn4849A2OYfg+0iMKuqv8WEVx
ycQnnxdlPqvofyU+j/SWiu4q3FrRfz3wfw6rIt2cKFZyS6TpkuLXmyI9saiY
lccj//uCYpUejm/fLOl/N96K9MGK4hIequheJfcrnyjprJpr3XubgmK5rowy
Z7Xq3sXZkT5ZlD+Y/3h4tEU286nE4bcozmBIq+54IDd2JS3LF/lNRfdAkCN7
kMZzPnKyVffqucvRJeje7Bdw0kiPKuje1LRE95y579w1ypRadWc+aVWMOLHi
P28VLoCd/nzQk33XnTu1OxYUt0b8Gvco4Ddi3P7dorsw3Il5u1U2+7utmiPm
6vJEd1Ta7/v+b0nx9qOQrwX5A94IumsizOAFaOtj/BfOrER744PWrbYrNgs2
QkfjD5d6X5CPvkZsEHo4d3XQX38oySdJ/AjYUX/7QfBD4XPGjzwAv3OLzm3u
BxPDcq7jUtGvSdk7xF8Qh/GMY0Ha/u8GGyGn2B/2LHE53AfAZkEva/9/Gvh6
rv0yQ+3zAj8HEwfjZa/jv6dv7DnuEFAP5yk6OGNBPycWZrHHgs2BPcN46xPR
dZHeX9F4vy0IO6Z+8GriU4hTIV6FeBzicl63PEOu/dd1jrd9NKCkmD3iE5Fh
NzkmcK3lFnIPnzC+IuLMOec579EHJtv/S/zgAutU6FZbcoo/AfeYkFNfwGeI
RyGfGEZ4At6oL8vPTB/Ax/hfIvYO/20BX7MObfe+a+V3p8yGku4sf1dSv2a7
b5+WNH8j0fH9XwBflGSbYpehC/VyLA11gReyRuCHyAx84tj1+LFX2JcNXnyn
sZPPyvJtfFKWDoP+gs/gMvMtcptzEr0fXfE793NoUbESo35yJ4QUHZg4QPxq
BfsuuphX0Q/xtyz2XmDc6Gn8nxI4CzF4xEr09d0G4rKJz8Y/dkJF9gt2TPtd
QeQVsd+8xzZkfonJwB6ZbVyGuEHmspvnk3hn7gPQv2u9H8EG8QvN+sl9ElJs
gf08Z/Qbvyv+V3wd2AXsAc4d9Bn8Btgd+FjgW97hT8D/daDx6i3Gv4bZT4rP
BR/OdPux8OFc8BO/AilYCn4H/GfbWOdnv3Gu4Zdm37X9v0+1MGV8DfzX1vyc
Yi/xjRBrBKYEfr2dY+E6OSZ250S6H7os+jz+avxC+D+IlZ5i3x3/44BvZ2xF
vhN8KGOK8iPhb+Mb7ofs5XUh1pSYIXQD8IqlDdJDuPON76R9fIyXuMTzfQ8E
HxbzcJ5pZNi5Lj/CfjXGtdQ+9jNTqpMyxCLy3a/9LX4Z6iWGh1ht5pm7BmCz
/CauBh2Ne0n4gMC+0GfBJzmjiNtGz+dOPL5J4l56GXPAph9f1N5kj+KnaLtr
UiX/IeXxIeLLxKeIz4L3Nzqf9aY/4LftcXjUz5iYT3yX8Bn8hl8NuYL/mXhg
4g+hiZ1gXtHz2nS8Bv03FnKVWAz01XYdcKHL3JLoPvLNkV5XURl024WJ7mv/
p6C617p+fIVT3R/0IO5Qs87oQ/w+LdH/CtBPYhKgL3Wf4e1LPeekF5umPuqF
16CneS3gIcaOfw2++o3bBR+f5vL43593H/ARc78YvzBrxBwSx4iveIbzOyTy
Y7xX0HnMuTw7UYzgm5aFYx3Dtqmivfuwz7UhpjmLvigIq84UFJP5B8ckIDMe
sbxl3W90jNRMl+FMvMR6JvrmoYliZQ6J9IBEfegc6U6J9suOibB87EZsPGL1
LvQZx7hm/iQ2hRRsFh54z3wAD9E+/hHidNFPWPsm959xgKnwXxyci8hnYhfA
YImZWmRZfWKi9Twz2eqDJ2aPuutcPzw+3/zcfv+BOSdOh9/E6nBOc17TX9YK
mnha6BnOJ3YMvwLnDv0CR7vSvl7ojwrCSsHT+I0996jjTDjXoIm5Ot5rgZ6C
XsA9aObt5ILilrg3gH8bnJCYFnxT8AY+IPQD2gQnhHfZn6/5HOY8Bp9cVNG3
YI3XFoV5NReFo4Cn8PsLn9H9i4p3+twxT+DwbRh8Stgw+dsbTwZ7bc9b6fLo
fpTn7OZeCHXRN+IPwZ3BhNPG47F3+PYz10lb3C3E7ibd6HbxA0Aj4/A5Nxqr
x49PfDgYF3U2GdsHa+V85WzljIXmjhVnNWc22Bff4cOmnpV+B15K/eRzHnEO
g63j+wC7vdJ1gveC44Lx4mO53HUSn3OF9QHKUga9YrV/t9FZ6a/jbPOlPQ/g
zz/4nEUfBO8GB+d/Xbi73jelWCnuyICJcfbc4P7jJyJ+Cp8pvnzi5nmPP4tv
8XXw3zXUiYwlzor7NuwLHupkP5Le6vppm2/A6tHxH/O39Ie73+A7tH+j559Y
GmINiNU51joDOie2ywr3f4XXlTVF99xivH2Lxw5NnAL1cI7z3XJ/SzwD79Al
NrocZZa5DHdX6f/NHgvvF7k8egA037XbGMg3/NLoxOjD7HfWBfkJtjrU2Clj
hM8W2BeEbwj9kPtMg4zZDjbmSowZ9vpg2+z0gX4zHnzqI43T8pvYjLa7rsZN
WTvincjfxhjv8e4DeSOcDz3M3xJfMtjt0j++gW/Rm6YZr2j/Dwv4DX8TvsOM
+Qh+Yr5yxjh6eCxD3P+LXJ5vwXFHGY990Jjs7e7/Cc4fakyaPlDvKI8LnY46
22ON6T/xxuBD+FzA58A82L/sCXRcdHHu4+CTZB+CG+ObI5/5p07qox7qhGYe
0LHmOx8depb3L+tMjEIP6y0TTBftP0NO4jfBz/euYxsoD4+wv6dbPlDfbPeH
GKHrc1vbhGbe8H/iZwXfJhYfmrg50mucjx8ybXlFHBH5lCW2Dn8qei88hg8S
/yOxlLTLmJjL+W4LfpzrOWG+oJfbj3mtadq92n0Ap93eMW/gB/j22nzq9cKk
zzUWDgYLZss9JeLC+Jb4r7a707WK+SL2ixgwYtK+tV3Af9/wnzYvFhQ3R1nW
gjgy4smoC5vlG9vj7EXWnv1IbDLxmmC5xBUSR/a8bZOvbFO3xZc16h33lI+3
Tcr/xxCXj51BXCT9Yt35jxm+xe5B7hFnj50EDorNjY4BVg6+zpnL//RQBh0A
+huXhxcmmB9uts+FfYvMQKYjNxYn+q+6RQVhQtDc51po/wV7AwyPmFL+h6dP
In8WdzKQ2+vcT/q71uMFo+X/1LjPRbwpcafPFxRDQUwFejg2EPMG/2P3bfBa
EF9D/AwxNczNauMwOzp+Et8E2MIaY6H4sqmf2D3apz/YIMQ2cW8BOxjbbY3r
oT7uJXInkfXf4DLM2ddeX/L5FvsCPv/Sa/T/AdnESBU=
           "]], 
          PolygonBox[CompressedData["
1:eJwlmHu4zWUWx38u57LP3if79/vt396aHokkly5uM3LtojTjkmhCaXIXilM9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           "]]}]}, {
        EdgeForm[], 
        RGBColor[0.817590869987324, 0.7043227303184127, 0.25272159493870017`], 
        GraphicsGroupBox[{
          PolygonBox[CompressedData["
1:eJxNm3m4VeV1xs89dwbuufcM95ygDeAAmAgqkyCzVeFiRKKtGqMmTfukrVM0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           "]], 
          PolygonBox[CompressedData["
1:eJwtmHl0VdUVxg8JLyEhQN57971LYTHVipYFRYYAEli1urpaK1RltQqKIKhF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           "]]}]}, {
        EdgeForm[], 
        RGBColor[0.857359, 0.131106, 0.132128], 
        GraphicsGroupBox[{
          PolygonBox[CompressedData["
1:eJxFWG1wlNUVvtkAu9lI7t1933c3Jq3CiEqWICiBSqRKUWS0ojPYVttqR5RC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           "]], 
          PolygonBox[CompressedData["
1:eJwll3mwj1UYx49ruS739r739/7e3y9a0MZVlmwhKdFMNNpGWWoaCi2UQSWR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           "]], 
          PolygonBox[CompressedData["
1:eJwlkb0vQ2EYxQ9aSnFb6jbpVAlDLSSkrVgMPkJVoiK+UqT2miT+AXMXu8SC
TcpEYkATf4CvXUTp1AahJfG7eYeT3HPe857nvM/tzmylsvWSQsANhm1pzCfd
W1LYK43ATzukX3gWPdcmXQalafRx+CP6IL4Z+Cd6FC0GvpulzS6pirYCT4NI
q5QkK4433CA9WGaWM3PNL93BJ+FD5CXR0mgXTVIQzQbvZLnAUZ2Ux7uK5oYX
QRXeDv9olAoBqYa2Dt8A/cxdZO4+eolzL1oZ/yueF1DiuwWtwFmsk1nAA0+B
a7oc0+WALrd0ruHtRV8mKweKHqkPHgBvZJX95s48fA78oP0xe5fsE8vs0dnn
EhigV8Znejp989zd4W4CHgdfaNvMiPDdA6Zc0hWehG12PuHMJO8Z3yi+ELwC
P6fnHr4z3hFlf4eWeY/zLqeP02sB3JBRwTdrm50/WeafOv/2H5DwSwQ=
           
           "]]}]}}, {{}, 
       TagBox[
        TooltipBox[{
          Directive[
           GrayLevel[0], 
           Opacity[0.5], 
           CapForm["Butt"]], 
          LineBox[CompressedData["
1:eJwV0blPVFEYhvGPwggmJDqi1CQgjSAJLsP4V0BEoFNLhiCr0IINNCAmAhUI
xEQrkxkUtRuWhMWEhEAFhZFFLFgSDA2NP4onz/ne855z750pefGyrjUvIkYw
djMijV/FEU+LIhpwbF1/O2LiRsQTPjP/wyney054irt157mLc7znnl38xrS5
SX6ou8RtsnY0JiIuZA1cwHdkI/bf4g2G8Vc+4/wBf8I+HuklMelcrXmCx80J
valbnoct+SayuO+9d7jPfrX1QzxA0nxFN2ldg8dIodxdq+5sdmaN07zC0/Ks
fgY/zS3yQlkXr5sX5ItYwgf5POdwzXd06nSgX6+GX3OKq/ij7jbvYAB7+rv4
7F3OveOG3qx7vuArrtrLxzfnvmPwesQPPpYdIePchXMF1nP6Q5e/vXlS/odL
ZWWYc67CXiXuogrLnnWPV/jQ/jO953gl60UPUu54x6OX/7nnnvCMbs76P32G
XwY=
           "]], 
          LineBox[CompressedData["
1:eJwV0N8v13EUx/Fjy6Ui0nChLho1LmoYXTF3ogs3tKlNabE1/oHmRm4ZcseY
33VRibmRr9y4a+tCNy0/is1GZmwVja3H9+K55/v9Ou9zzvfzvf64o749JSJ6
0ZQV8QwvsiNaeSEj4m5mRAVO0iMeyCdlDTzBjbwq774aUXI5Yl+WuBKxjE9I
17fEH7GIPfVRPZvebmHGeQrTGMeh+lhyR3I+ttzf65tFnvOQLIfL7cvld/K3
KHYvwpx988jGa2+PvDmVH/Mb93w71/gaf+UC+Wf9hXzJ9ybwHd/0vPRm3fmM
zzGHhHyeu7GhtolO3z+Km3beworakJnDSDO3S3aRS70tQwnu2H0bWWq57g/V
98x+xHXy+6hBLe5hW20GO+jz5jc/Mb8Fveo9uGHWBXkq/qHO73gqa8GIHbuy
Sn6lf0PW7Pxc3wf3P2p/sY8B9xPu5y98lPz/cIBB2S+u1luFn85tZv3g/7KG
XT4=
           "]]}, "0.9`"], Annotation[#, 0.9, "Tooltip"]& ], 
       TagBox[
        TooltipBox[{
          Directive[
           GrayLevel[0], 
           Opacity[0.5], 
           CapForm["Butt"]], 
          LineBox[CompressedData["
1:eJwV0TtM01EUgPFTAs5AqY7IIoMh8ogLj8kVB5yMDiY4oIm0MIKTCW92iCQa
RiCaVA1Y46C2WoQRdCVhcBCYNMZIePi7w5fvnnPP47b/lsHCrXwmIhbxqT6i
Kxexm4141hjxuSmijR+JJ+RviwfEL7hWrsTvcOZ8jpqGiAJn+IRPcdf9Hfxw
vq934VJEvfsJ8aD4objCQ1zmB/zGO6q8iS/o0d+NPvSiQX8dX0DRnFd4oudq
eifvy792/sgf8Ft9zpyLaEQTsmmv2jwXMIxRjGDKO6Yx5jypZtasGd6T28WM
eBp/zC2bX8G6eANv0Y8juUMcYFZPj1n/1N90NyfuFc9zHx/Ln6PofMbX5a/x
c3E779i9KreGFWyZuY0qvmIT3/A95dwv6svpe+mbvRffS7/ReQTL9v8yr1Nt
FzrQKn8FJflh9SX1+fTd0ZL+E25OM/gy/1Q3nnbZMZb282O+wU95KeXs+csr
6Vs6/wdOaV7b
           "]], 
          LineBox[CompressedData["
1:eJwV0ctLlGEUgPHjJsHSccZbECXtMmih5cqdO2tRtHS80SJIocC1GmiG9g+4
a+UlyEKZnIG0ErQ/IFxYiS6USluLk5fU37d4eN5zec97vpnrj549fFoSERPo
rI54gsHaiF4upCP6eJpbqiIOKyM61N6I23mGs/xN/gWvikf4K4/yZd5w/7O7
n7CIjbqIJb5UE1GBiyhHGVbVTjMRK5zn1/o65TtQEGflf8plcMvsWd6W30Gp
ngtY03OilvP+f57wfgvPi//xrngPf93Zw5x8Uf6X3G/8QZ25s/L78m/5Pd5h
V3+b2l2sO2/ipW/vF08lvxMmcaL3GA3qjXZqwrK+e3b7wsVkFxzgCIfo8dYV
d7s5JR7WdyP5VucqpFGDaqT0XNNbj6sYx5bZY/wRTc630YhBO9zhAV5Se87N
4iH+zj+wjkW1+2Y/SHZK/muc2uExn/G4bzh2/qAvhxLnQrKvOa38Sr1X7qY4
L+7iBU6bXYlz/EdgVA==
           "]]}, "0.5`"], 
        Annotation[#, 0.5, "Tooltip"]& ], 
       TagBox[
        TooltipBox[{
          Directive[
           GrayLevel[0], 
           Opacity[0.5], 
           CapForm["Butt"]], 
          LineBox[CompressedData["
1:eJwV0ktszGEUhvFTJBI2paZlI3EXtdGWkLiEukU7yigzlShmw0JroRVxtyFu
rYSFNhFtLVy706REwk4TYiHBikVdEjNUkZAQl98snjz/837nnO+bZKZk96aa
iyJiAD+KI6pKIn5yzYSIJNbh8riIbp47PuKL83LuUu/2fSIRcRxDvuvkt+T1
+m/yevVHeQ557EKyTI5abEAdOvRvLI3o5BRnuZh38jPnI+wfiVE45m0HZI/s
6sUl91xEWu9z9TTf0zETM5CQfbZrnrd84gpuke3DAvvmowp5Zzlk7BnDDTyW
H7uvVe9+dJtNubuLN3GPs1MYdM9sNJmZxc3cimt6Wnii2UnoM9fgrq14Y+6K
7DWn1Rls1l+Phb4XocN5J3rMbZFnkEaJbNjbzpn96r5hhJ67snzhd+Kb7KG+
It998mXe8c7OD3iP+7LJzi/YcdDO0fqm4h7a1G/lV50P8nl1v/ywHXPMHeFy
ruQXdlXwUz0J36Vo1/tA3cbtdry047T6tnqo8Daz31GjtxZJ3JE/8eZeXovV
uK5ewzc4qydXeKt9h7BS/seOav7Lq/gf/9ZTzWe9aTmf4RU8wCd5qdlXehp9
b8e2wv8MO/BLvtj5EvTrb3LvUfkebsR/OZ10kQ==
           "]], 
          LineBox[CompressedData["
1:eJwVz1toD1AcwPFDlO0/ZcP2gvz576rw4DaXEaG8yBZPnuZSHkxIkbti/P+G
3BobD5ZEbXvxIk88uGRmif9cHjSz2fKgzJ3icx6+fc/ves5J1m6rrhsWQujC
yrEhzEHID6F6XAg1WBNdGEKzXIvzjIIQvuiZztfEW51/4Du+Ya18m/w6/e3R
4p/yR8eHcAx1zv32fUQfBjGA4/oX8wlewpu5Te8mTtrzls/Ip50zmItKzMMW
tRd6XyKLI3KHcX+MvWY61Ov5KV/mJjTinfgSV3Cnt3XhGSaK0/ZMiv1FdvlD
jjgXvXKtch/4Pa6Y7+GrvEx9OVag08xk+Yxzkvvjf8z1cZ5cArvEz/U9cudj
pNROyffIZb2/Gwk8UHuIs2rncFF9lDgH1/0xgwnyDfxV/xBO6qmyfzivVhvB
jfIj+Y63LnVXvvkC3DB3GjVxP+8116AvD/f0juZfZn/jD1Li23qKebY9WTtm
cTev59c4r57Lg0jggvgNf473u2MhL0IlFsT/qs/n7fGdzoV6dzgX8W7v2oMq
cVrtlfkN3nVTrZZv8Ub+K1/vDaX6esVlzuWYafau2lSzKUxBSXw/duqt4Gko
RTnK8En/fn89gH04hINY5a4mbkaHvf+4Ve8T5/+pmnpD
           "]]}, "0.2`"], 
        Annotation[#, 0.2, "Tooltip"]& ], 
       TagBox[
        TooltipBox[{
          Directive[
           GrayLevel[0], 
           Opacity[0.5], 
           CapForm["Butt"]], 
          LineBox[CompressedData["
1:eJwV0ltMjnEcwPE/r0OoHMrpbRhtXSiHG1yJrOhGm7cuuDXMYWPTlg5MRhmL
MpdModWFw1s2MUQbbjqRCzpwZ3NjU5PcYD7PxXff/+/4f55nz+r9JxLHp4UQ
vmJ8YQjFGSFsQtPiEBpRlhlCj3w5x+QfcNmiECacf2IStTiHUvnZS0NIcAo/
WhBCxZIQTiEf9fZs5YtczTWoxGNxFX/T32jukDu+2Nfn/n7kqKfLJeWWqS/H
LflmtKBOvh4H3RtXO8AzzdSZqccFnMd09Mmv05uHAuxAj/7r5lLUbovn8ErP
U84r+CTnml2LVHEaZkTfA7PUPuG++WF+h0vqg3yZu7xToZ3pmI9W3MUq9Rtm
Btyd6zzkPfL4A6/hK3qy+aaeIT2p7kpDm3w73ssNi0cxgga5EsSRhY/q9zg/
egeOibs8z1M8QYH8a/k3eItfdkxhj3MC8/S/1DeXX3FZ9J143PNN4AeK7Njm
+a7p+WP2L/5hr959yJTvVM/gHGzW3yzews98lzE7PmMYoxhBujum9P5GEoP2
dXI/d/AAd5s9a8dGvbXRt0KrvQ1cakcC69U2RP+ecwUmzTxXb9f3gpM4rP6Q
j/CYehHvRCGKsQsx9Wzv0uscd/9R7pCrtLMK1egVn+HTqEGnuM09x/RuN3NV
3CT+7o7u6B9zvoPdzi1cwlnRu7onmE/qG3D+D6BhhEU=
           "]], 
          LineBox[CompressedData["
1:eJwV00lIllEUxvGrkc2m5pADqI00rYIiKCxo40BZVNBnkQ0WGTnl0KIUdBMN
kK2C2gS1qCxS2hS2qAxUkBYaZQPZ3CKhUMGCqN+7+POce4bn3Pvpm3+gentV
XAhhHD/mhTCK1WhJC6EZJakhHMJBxMvfpqUpIfwUt6q3RX1RPx7Jl2eE0E33
086kEI6nh1CFhfoWIB87k0Ool2tAHe47n6Cj+vvNVdiRF+2Vz4l20z3ye3HU
fCWO4ZSdp1FiX7xaMZ1Ce/icN3cBw+qv8BKVfL7puabehhH1TMTk59MymuUe
NTSTVtNl8gM814lH7PyANLlUPEYx313Rm7ADm/iPoZd/Lo8+ulY+R5yNWj7P
+ZXJvY/uKW6Va0SeehPNpwNqV3hfxQS/cVyXO4vF6kuwCCf1L6Uj0ZvE6/GR
9wb6iaa74yAdwltebzCot4kO0SL5Qqzh/4tPAi1Vy0UeZjh3y0+nN/W3Y5Jn
Bjbb0aunDz16nuEJEvU+pUO00fte0CaaTG/pTaIx2o+v4i+Rt/gz73/iLe6z
Fcl2pCAJ2c5Z6NBzGc38LultN3cRw3Ln5O5G/5vR72X/BErNbMNr9Zh6l9of
TOI3ChHki2gcbfamleZWYYW5d3LLabf5WeKYvpl0DmZjt3On+3XhHubKJWJM
f4F7bUQCpmIaHvKv1VeD79H35LxPXMDniJ03zN6Jvgc769GAPuc6WovDejqc
K+gZ57/R38TMA7lqPi3R90bL8R9qsonN
           "]]}, "0.1`"], 
        Annotation[#, 0.1, "Tooltip"]& ], 
       TagBox[
        TooltipBox[{
          Directive[
           GrayLevel[0], 
           Opacity[0.5], 
           CapForm["Butt"]], 
          LineBox[CompressedData["
1:eJwV0ktIlGEUxvF3ILpAkKlpkErWplVGi9qpXRydiApDIyq7QCplRm0jGt20
qExsvIxDtsrKNi1qE0i06YKBM0nWoijDaNVI0YWKLr9v8ec553mfc76Xmbfy
yMnGzlgI4Q2SBSHsKA5hJ+qQWRrCLtqzLIRLeKDvKgnhNG+mKISr+ib1l8IQ
mvnX9G1y7Ziz6xQvT1v1R1GqL0Gb3HLaTleZH8dEaQifZZN2bVBvxDuZ95hB
h2yCtw1xNKAeh9xjzO5buIlW8yv4gd9C7+s7+CfQiX7+AIb5Xc7v+maV/h7t
1mf4q1GhPk7L6DFaTj/IZN01h0lM4TmuOx/FeZkJmfX2PaMX3Tvr3hdojj6R
eSjzmK6lef4cqt2rBlkzLWYrnU/zX+ElZvV75W/QuFw9GpCSHeRtdTZEx2kd
Pjp7S2t9c4m6AKN29+CTOo8iFGOM14em6HehZ8312rVH34xHvv9N7ju+Im7n
D1oo8yu6h/4nTdArvHPm0/bsM1uq36JP0Vq6GZuw39lTe/+a+4c/2G6+Xy4Z
/QfmD8iM0AVyCzEfjTKLonfGj5kpl5/S7+ZPRu/RfzGCCv4sfw2tklsXvb3o
rej71QM4o07zysweNJvWv1D38cZwG9P6HB2UH8JifbdsRj2MNA6b+43X7pTw
zcsy1e7QS2toSmaeOqhj0dsxv5J3J3pL6v/7hoMI
           "]], 
          LineBox[CompressedData["
1:eJwV0klIlVEYh/Fj867MGazQChLqlrQwyqDMsmjRsG2Qro0E2aJJaxFlA1SL
HCF0EVotjIKiQSONBgqbJ0gzbxE0ajQQBLXo9y0enu//nvc953zfvTnx8uVb
kkII7xFPDWEBSlCM+uQQFvLRtBCOoEPemx7C25QQEmiQF1n/MTqEQvUD8mp9
pfgwKoSLcrn6VrxRS6APKWa6eKL1pgy99vqI72aGyb1RP14jgT5s1nucq9Fs
tiXaR+2k/I3PyKdxCr1yjXoe7+Nb0ax6NWpQ4b7XnFPJ01Hl+Y6zY+5wW74R
Zd6ATbgib+Rk6x3cKXdyM1pwUO4yn2+93nkNqIvewbm10f15AOf19XMqWt3j
LGZiFh6ZL9D7mGfLhRgv5yKmfxJX8Bz1uShClTyfizEPlXKevnzejcPOe2m/
Ind8xzP4klpB9P76Ppv5gk/ox1dcV8/xHrX69+gdqXcArXIdfur5hQxkIgsN
6n+4xJnZPAbpZi6YT+Nc+y22ds/eWfJdzuRz5k7gr/5/GItx0beIvgPu4yEe
YII9mvQO8TwUg7DMnoO5UT2Jl8qBl/BTfoYnyHZWN/fglece3HS3bi6LflPz
++VGOS6vQbt7tOEqplmbihHqL+w9HIf8h5/zsegcnqxvCmLYbp82/Tt4G3ah
Xd7Jv521ki/Lq3gF1nlej7UoQxz/ASXIijA=
           "]]}, "0.01`"], 
        Annotation[#, 0.01, "Tooltip"]& ], {}, {}}}], {
    DisplayFunction -> Identity, AspectRatio -> 1, DisplayFunction :> 
     Identity, Epilog -> {{
        Thickness[0.01], 
        LineBox[
         NCache[{{
            Rational[-1, 2], 
            Rational[-1, 2]}, {
            Rational[-1, 2], -1}}, {{-0.5, -0.5}, {-0.5, -1}}]]}, {
        Thickness[0.01], 
        LineBox[
         NCache[{{
            Rational[-1, 2], 
            Rational[-1, 2]}, {-1, 
            Rational[-1, 2]}}, {{-0.5, -0.5}, {-1, -0.5}}]]}}, Frame -> True, 
     FrameLabel -> {
       FormBox[
        StyleBox[
        "\"\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \\(1\\)]\\)\"", Large, 
         StripOnInput -> False], TraditionalForm], 
       FormBox[
        StyleBox[
        "\"\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \\(x\\)]\\)\"", Large, 
         StripOnInput -> False], TraditionalForm]}, FrameStyle -> Directive[
       AbsoluteThickness[1], 14, FontFamily -> "Helvetica"], 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], Method -> {"DefaultBoundaryStyle" -> Automatic}, 
     PlotRange -> {{-1, 1}, {-0.9994419642857143, 1}}, PlotRangeClipping -> 
     True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{
       FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               StyleBox[
                StyleBox[
                "\"\\!\\(\\*SubscriptBox[\\(S\\), \
\\(G\\)]\\)(\\!\\(\\*SubscriptBox[\\(X\\), \\(1\\)]\\),\\!\\(\\*SubscriptBox[\
\\(X\\), \\(2\\)]\\);Y) [bits]\"", 14, StripOnInput -> False], {
                FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
                False]}, {
               GraphicsBox[{{}, {}, 
                 
                 RasterBox[{{{0.471412, 0.108766, 0.527016}}, {{
                  0.32861245931521443`, 0.11661520145427373`, 
                  0.6494231122639308}}, {{0.24787773746271066`, 
                  0.2836328813576988, 0.7892736187424885}}, {{
                  0.3423144418411208, 0.6323919148325214, 
                  0.6769797359729941}}, {{0.817590869987324, 
                  0.7043227303184127, 0.25272159493870017`}}, {{0.857359, 
                  0.131106, 0.132128}}}, {{
                    Rational[-15, 2], -75}, {
                    Rational[15, 2], 75}}], {Antialiasing -> False, 
                  AbsoluteThickness[0.1], 
                  Directive[
                   Opacity[0.3], 
                   GrayLevel[0]], 
                  LineBox[
                   NCache[{{
                    Rational[15, 2], -75}, {
                    Rational[-15, 2], -75}, {
                    Rational[-15, 2], 75}, {
                    Rational[15, 2], 75}, {
                    Rational[15, 2], -75}}, {{
                    7.5, -75}, {-7.5, -75}, {-7.5, 75}, {7.5, 75}, {
                    7.5, -75}}]]}, {
                  CapForm[None], {{
                    Directive[
                    GrayLevel[0], 
                    Opacity[0.5], 
                    CapForm["Butt"]], 
                    CapForm["Butt"], 
                    LineBox[
                    NCache[{{
                    Rational[-15, 2], -50.}, {
                    Rational[15, 2], -50.}}, {{-7.5, -50.}, {7.5, -50.}}]]}, {
                   
                    Directive[
                    GrayLevel[0], 
                    Opacity[0.5], 
                    CapForm["Butt"]], 
                    CapForm["Butt"], 
                    LineBox[
                    NCache[{{
                    Rational[-15, 2], -25.}, {
                    Rational[15, 2], -25.}}, {{-7.5, -25.}, {7.5, -25.}}]]}, {
                   
                    Directive[
                    GrayLevel[0], 
                    Opacity[0.5], 
                    CapForm["Butt"]], 
                    CapForm["Butt"], 
                    LineBox[
                    NCache[{{
                    Rational[-15, 2], 0.}, {
                    Rational[15, 2], 0.}}, {{-7.5, 0.}, {7.5, 0.}}]]}, {
                    Directive[
                    GrayLevel[0], 
                    Opacity[0.5], 
                    CapForm["Butt"]], 
                    CapForm["Butt"], 
                    LineBox[
                    NCache[{{
                    Rational[-15, 2], 25.}, {
                    Rational[15, 2], 25.}}, {{-7.5, 25.}, {7.5, 25.}}]]}, {
                    Directive[
                    GrayLevel[0], 
                    Opacity[0.5], 
                    CapForm["Butt"]], 
                    CapForm["Butt"], 
                    LineBox[
                    NCache[{{
                    Rational[-15, 2], 50.000000000000014`}, {
                    Rational[15, 2], 50.000000000000014`}}, {{-7.5, 
                    50.000000000000014`}, {7.5, 50.000000000000014`}}]]}}}, {
                 Antialiasing -> False, 
                  StyleBox[
                   LineBox[{{7.5, -75.}, {7.5, 75.}}], 
                   Directive[
                    AbsoluteThickness[0.2], 
                    Opacity[0.3], 
                    GrayLevel[0]], StripOnInput -> False], 
                  StyleBox[
                   StyleBox[{{
                    StyleBox[
                    LineBox[{{{7.5, -50.}, 
                    Offset[{4., 0}, {7.5, -50.}]}, {{7.5, -25.}, 
                    Offset[{4., 0}, {7.5, -25.}]}, {{
                    7.5, -1.4381028825143388`*^-14}, 
                    Offset[{4., 0}, {7.5, -1.4381028825143388`*^-14}]}, {{7.5,
                     25.}, 
                    Offset[{4., 0}, {7.5, 25.}]}, {{7.5, 50.}, 
                    Offset[{4., 0}, {7.5, 50.}]}}], 
                    Directive[
                    AbsoluteThickness[0.2], 
                    GrayLevel[0.4]], StripOnInput -> False]}, 
                    StyleBox[
                    StyleBox[{{
                    StyleBox[{
                    InsetBox[
                    FormBox["0.01`", TraditionalForm], 
                    Offset[{7., 0.}, {7.5, -50.}], {-1, 0.}, Automatic, {1, 
                    0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox["\"0.10\"", 0.1, AutoDelete -> True], 
                    NumberForm[#, {
                    DirectedInfinity[1], 2}]& ], TraditionalForm], 
                    Offset[{7., 0.}, {7.5, -25.}], {-1, 0.}, Automatic, {1, 
                    0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox["\"0.20\"", 0.2, AutoDelete -> True], 
                    NumberForm[#, {
                    DirectedInfinity[1], 2}]& ], TraditionalForm], 
                    
                    Offset[{7., 0.}, {7.5, -1.4381028825143388`*^-14}], {-1, 
                    0.}, Automatic, {1, 0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox["\"0.50\"", 0.5, AutoDelete -> True], 
                    NumberForm[#, {
                    DirectedInfinity[1], 2}]& ], TraditionalForm], 
                    Offset[{7., 0.}, {7.5, 25.}], {-1, 0.}, Automatic, {1, 
                    0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox["\"0.90\"", 0.9, AutoDelete -> True], 
                    NumberForm[#, {
                    DirectedInfinity[1], 2}]& ], TraditionalForm], 
                    Offset[{7., 0.}, {7.5, 50.}], {-1, 0.}, Automatic, {1, 
                    0}]}, 
                    Directive[
                    AbsoluteThickness[0.2], 
                    GrayLevel[0.4]], {
                    Directive[
                    Opacity[1]]}, StripOnInput -> False]}, {}}, {
                    Directive[
                    Opacity[1]]}, StripOnInput -> False], "GraphicsLabel", 
                    StripOnInput -> False]}, "GraphicsTicks", StripOnInput -> 
                    False], 
                   Directive[
                    AbsoluteThickness[0.2], 
                    Opacity[0.3], 
                    GrayLevel[0]], StripOnInput -> False]}}, PlotRangePadding -> 
                Scaled[0.02], PlotRange -> All, Frame -> True, 
                FrameTicks -> {{False, False}, {True, False}}, FrameStyle -> 
                Opacity[0], FrameTicksStyle -> Opacity[0], 
                ImageSize -> {Automatic, 150}, BaseStyle -> {}]}}, 
             GridBoxAlignment -> {"Columns" -> {{Center}}}, AutoDelete -> 
             False, GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
           Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]}, "BarLegend", DisplayFunction -> (#& ), 
      InterpretationFunction :> (RowBox[{"BarLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{
                 RowBox[{"Blend", "[", 
                   RowBox[{"\"Rainbow\"", ",", "#1"}], "]"}], "&"}], ",", 
               RowBox[{"{", 
                 RowBox[{"0.`", ",", "0.9881667638657495`"}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{"0.01`", ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[0]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                 "}"}], ",", 
               RowBox[{"{", 
                 RowBox[{"0.1`", ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[0]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                 "}"}], ",", 
               RowBox[{"{", 
                 RowBox[{"0.2`", ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[0]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                 "}"}], ",", 
               RowBox[{"{", 
                 RowBox[{"0.5`", ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[0]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                 "}"}], ",", 
               RowBox[{"{", 
                 RowBox[{"0.9`", ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[0]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                 "}"}]}], "}"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLabel", "\[Rule]", 
             StyleBox[
             "\"\\!\\(\\*SubscriptBox[\\(S\\), \
\\(G\\)]\\)(\\!\\(\\*SubscriptBox[\\(X\\), \\(1\\)]\\),\\!\\(\\*SubscriptBox[\
\\(X\\), \\(2\\)]\\);Y) [bits]\"", 14, StripOnInput -> False]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}], ",", 
           RowBox[{"Charting`TickAnnotations", "\[Rule]", "None"}], ",", 
           RowBox[{"Charting`TickSide", "\[Rule]", "Right"}], ",", 
           RowBox[{"ColorFunctionScaling", "\[Rule]", "True"}]}], "]"}]& )], 
     TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.693174932359601*^9, 3.693174944319994*^9}, {
   3.693175053255863*^9, 3.6931751012753887`*^9}, 3.6931751358793173`*^9, {
   3.693175193643406*^9, 3.6931752078993263`*^9}, {3.6931753938696823`*^9, 
   3.6931754065326023`*^9}, {3.693175517062982*^9, 3.693175534055317*^9}, {
   3.693175695009811*^9, 3.6931757404925747`*^9}, 3.6931764917548313`*^9, {
   3.693176640017476*^9, 3.693176671268051*^9}, {3.6931767201078463`*^9, 
   3.693176732975698*^9}}]
}, Open  ]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1126, 788},
WindowMargins->{{4, Automatic}, {Automatic, 4}},
FrontEndVersion->"10.2 for Mac OS X x86 (32-bit, 64-bit Kernel) (July 6, \
2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 142, 1, 77, "Chapter"],
Cell[725, 25, 343, 7, 49, "Text"],
Cell[CellGroupData[{
Cell[1093, 36, 143, 1, 64, "Section"],
Cell[CellGroupData[{
Cell[1261, 41, 159, 2, 44, "Subsection"],
Cell[1423, 45, 248, 5, 49, "Text"],
Cell[CellGroupData[{
Cell[1696, 54, 1078, 27, 139, "Input"],
Cell[2777, 83, 709, 10, 70, "Output"],
Cell[3489, 95, 721, 9, 70, "Output"]
}, Open  ]],
Cell[4225, 107, 358, 7, 30, "Text"],
Cell[CellGroupData[{
Cell[4608, 118, 1601, 51, 106, "Input"],
Cell[6212, 171, 1004, 20, 70, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[7265, 197, 154, 2, 44, "Subsection"],
Cell[7422, 201, 191, 4, 30, "Text"],
Cell[CellGroupData[{
Cell[7638, 209, 777, 20, 63, "Input"],
Cell[8418, 231, 999, 22, 70, "Output"]
}, Open  ]],
Cell[9432, 256, 261, 5, 49, "Text"],
Cell[9696, 263, 2245, 63, 80, "Input"],
Cell[11944, 328, 152, 3, 30, "Text"],
Cell[12099, 333, 2593, 87, 80, "Input"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[14741, 426, 132, 1, 50, "Section"],
Cell[CellGroupData[{
Cell[14898, 431, 113, 1, 44, "Subsection"],
Cell[CellGroupData[{
Cell[15036, 436, 8342, 201, 505, "Input"],
Cell[23381, 639, 81012, 1457, 70, "Output"],
Cell[104396, 2098, 792, 11, 70, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[105237, 2115, 192, 2, 44, "Subsection"],
Cell[CellGroupData[{
Cell[105454, 2121, 164, 2, 35, "Subsubsection"],
Cell[105621, 2125, 12255, 319, 607, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[117913, 2449, 134, 1, 35, "Subsubsection"],
Cell[CellGroupData[{
Cell[118072, 2454, 5140, 92, 165, "Input"],
Cell[123215, 2548, 126724, 2113, 70, "Output"],
Cell[249942, 4663, 1953, 27, 70, "Output"],
Cell[251898, 4692, 124282, 2071, 70, "Output"],
Cell[376183, 6765, 1955, 27, 70, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[378187, 6798, 138, 1, 35, "Subsubsection"],
Cell[378328, 6801, 1727, 38, 97, "Input"],
Cell[CellGroupData[{
Cell[380080, 6843, 631, 12, 28, "Input"],
Cell[380714, 6857, 318, 4, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[381069, 6866, 344, 7, 28, "Input"],
Cell[381416, 6875, 224, 3, 70, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[381689, 6884, 153, 2, 35, "Subsubsection"],
Cell[381845, 6888, 7304, 165, 488, "Input"],
Cell[CellGroupData[{
Cell[389174, 7057, 408, 9, 28, "Input"],
Cell[389585, 7068, 255, 3, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[389877, 7076, 547, 12, 28, "Input"],
Cell[390427, 7090, 258, 3, 70, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[390758, 7101, 191, 2, 57, "Section"],
Cell[390952, 7105, 205, 4, 30, "Text"],
Cell[391160, 7111, 689, 23, 78, "Input"],
Cell[391852, 7136, 125, 1, 30, "Text"],
Cell[CellGroupData[{
Cell[392002, 7141, 1011, 27, 97, "Input"],
Cell[393016, 7170, 600, 18, 83, "Output"],
Cell[393619, 7190, 598, 18, 83, "Output"],
Cell[394220, 7210, 141, 2, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[394398, 7217, 1863, 54, 158, "Input"],
Cell[396264, 7273, 139, 2, 28, "Output"],
Cell[396406, 7277, 148, 2, 28, "Output"]
}, Open  ]],
Cell[396569, 7282, 139, 1, 30, "Text"],
Cell[CellGroupData[{
Cell[396733, 7287, 573, 16, 28, "Input"],
Cell[397309, 7305, 1317, 42, 84, "Output"]
}, Open  ]],
Cell[398641, 7350, 309, 6, 30, "Text"],
Cell[CellGroupData[{
Cell[398975, 7360, 1232, 38, 57, "Input"],
Cell[400210, 7400, 667, 20, 35, "Output"],
Cell[400880, 7422, 364, 11, 32, "Output"]
}, Open  ]],
Cell[401259, 7436, 98, 1, 30, "Text"],
Cell[CellGroupData[{
Cell[401382, 7441, 2392, 62, 113, "Input"],
Cell[403777, 7505, 196032, 3369, 361, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[599846, 10879, 4018, 111, 198, "Input"],
Cell[603867, 10992, 185306, 3204, 361, "Output"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

